Triple Exchange at the Cosmological Collider in Closed Form

Particles with masses near the Hubble scale leave a characteristic pattern in the primordial bispectrum, turning inflation into a cosmological collider. For light fields, where this signal is largest, no closed form is known for the full shape of the quasi-single-field triple exchange. Using Feynman-integral methods, we obtain the first closed-form results, exact in the momenta, as expansions in terms of multiple polylogarithms around the massless and conformally coupled limits. We show that the template used in Planck analyses overestimates the amplitude by up to a factor of 1.8 and underestimates the mass, whereas our new template recovers both, as needed for current and upcoming CMB and galaxy surveys. We also compute the collapsed trispectrum and, combining it with the bispectrum, find that at weak mixing it bounds the self-coupling more tightly.

==> anc/A3_ConformallyCoupled_delta0.m <==
(* A3 near the conformally coupled mass: coefficient of delta^0, with nu = 1/2 - delta. k1 = 1 and k1 >= k2 >= k3. See info.txt. *)
-1/8*Pi^4/(k2*k3) + (Pi^2*(Pi^2/8 - G[0, 1, -k2 - k3]/2 - 
    G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]/2 + Log[1 + k2 + k3]^2/4))/
  (2*k2*k3) + (Pi^2*(Pi^2/(12*k2) + G[0, 1, 1 - 2*k2]/(2*k2) - 
    G[0, 1, -k2 - k3]/(2*k2) - 
    G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]/(2*k2) + 
    Log[1 + k2 + k3]^2/(4*k2)))/(2*k3) + 
 (Pi^2*(Pi^2/(12*k3) + G[0, 1, 1 - 2*k3]/(2*k3) - G[0, 1, -k2 - k3]/(2*k3) - 
    G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]/(2*k3) + 
    Log[1 + k2 + k3]^2/(4*k3)))/(2*k2) - 
 2*(-1/48*(Pi^2*G[0, 1, -k2 - k3])/(k2*k3) + (Pi^2*G[0, 1, 2 - k2 - k3])/
    (48*k2*k3) - (G[0, 1, -k2 - k3]*G[0, 1, 2 - k2 - k3])/(8*k2*k3) + 
   G[0, 1, 2 - k2 - k3]^2/(8*k2*k3) - (G[0, 1, 1 - 2*k3]*G[0, 1, -k2 + k3])/
    (8*k2*k3) + (G[0, 1, -k2 - k3]*G[0, 1, -k2 + k3])/(8*k2*k3) + 
   (G[0, 1, 1 - 2*k3]*G[0, 1, 2 - k2 + k3])/(8*k2*k3) - 
   (G[0, 1, 2 - k2 - k3]*G[0, 1, 2 - k2 + k3])/(8*k2*k3) - 
   (Pi^2*G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1])/
    (48*k2*k3) - (G[0, 1, 2 - k2 - k3]*G[(-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1])/(8*k2*k3) + 
   (G[0, 1, 2 - k2 + k3]*G[(-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1])/(8*k2*k3) + 
   (G[0, 1, -k2 + k3]*G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 
      1])/(8*k2*k3) - (G[0, 1, 2 - k2 + k3]*G[(-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1])/(8*k2*k3) + 
   (Pi^2*G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((-1 + 2*k2)*(2 - k2 - k3)), 
      1])/(48*k2*k3) - (G[0, 1, -k2 - k3]*G[(2 - k2 - k3)^(-1), 
      (-2 + k2 + k3)/((-1 + 2*k2)*(2 - k2 - k3)), 1])/(8*k2*k3) + 
   (G[0, 1, 2 - k2 - k3]*G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((-1 + 2*k2)*(2 - k2 - k3)), 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((-1 + 2*k2)*(2 - k2 - k3)), 1])/
    (8*k2*k3) - (G[0, 1, 1 - 2*k3]*G[(-k2 + k3)^(-1), 
      (k2 - k3)/((-1 + 2*k2)*(-k2 + k3)), 1])/(8*k2*k3) + 
   (G[0, 1, -k2 - k3]*G[(-k2 + k3)^(-1), (k2 - k3)/((-1 + 2*k2)*(-k2 + k3)), 
      1])/(8*k2*k3) + (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 
      1]*G[(-k2 + k3)^(-1), (k2 - k3)/((-1 + 2*k2)*(-k2 + k3)), 1])/
    (8*k2*k3) + (G[0, 1, 1 - 2*k3]*G[(2 - k2 + k3)^(-1), (1 - 2*k2)^(-1), 1])/
    (8*k2*k3) - (G[0, 1, 2 - k2 - k3]*G[(2 - k2 + k3)^(-1), (1 - 2*k2)^(-1), 
      1])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     G[(2 - k2 + k3)^(-1), (1 - 2*k2)^(-1), 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     G[(2 - k2 + k3)^(-1), (1 - 2*k2)^(-1), 1])/(8*k2*k3) - 
   G[0, 0, 0, 1, -k2 - k3]/(4*k2*k3) + 
   G[0, 0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 1]/(4*k2*k3) - 
   G[0, 0, (-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]/
    (4*k2*k3) - G[0, 0, (2 - k2 - k3)^(-1), 1, 1]/(4*k2*k3) + 
   G[0, 0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((-1 + 2*k2)*(2 - k2 - k3)), 1]/
    (4*k2*k3) - G[0, 0, (-k2 + k3)^(-1), 1, 1]/(4*k2*k3) + 
   G[0, 0, (-k2 + k3)^(-1), (k2 - k3)/((-1 + 2*k2)*(-k2 + k3)), 1]/
    (4*k2*k3) + G[0, 0, (2 - k2 + k3)^(-1), 1, 1]/(4*k2*k3) - 
   G[0, 0, (2 - k2 + k3)^(-1), (1 - 2*k2)^(-1), 1]/(4*k2*k3) - 
   G[0, (-k2 - k3)^(-1), 0, 1, 1]/(4*k2*k3) + 
   G[0, (-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 1]/(4*k2*k3) - 
   G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), (-k2 - k3)^(-1), 1]/(4*k2*k3) + 
   G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 
     1]/(4*k2*k3) - G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
     (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]/(8*k2*k3) + 
   G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
     ((-k2 + k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3)), 1]/(8*k2*k3) - 
   G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]/(8*k2*k3) + 
   G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     ((2 - k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 + k2 + k3)), 1]/(8*k2*k3) + 
   G[0, (2 - k2 - k3)^(-1), (2 - k2 - k3)^(-1), 1, 1]/(8*k2*k3) - 
   G[0, (2 - k2 - k3)^(-1), (2 - k2 - k3)^(-1), 
     (-2 + k2 + k3)/((-1 + 2*k2)*(2 - k2 - k3)), 1]/(8*k2*k3) - 
   G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-2 + k2 - k3)), 
     ((2 - k2 + k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(-2 + k2 - k3)), 1]/
    (8*k2*k3) + G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/
      ((2 - k2 - k3)*(-2 + k2 - k3)), ((2 - k2 + k3)*(-2 + k2 + k3))/
      ((1 - 2*k2)*(2 - k2 - k3)*(-2 + k2 - k3)), 1]/(8*k2*k3) + 
   G[0, (-k2 + k3)^(-1), (-k2 + k3)^(-1), 1, 1]/(8*k2*k3) - 
   G[0, (-k2 + k3)^(-1), (-k2 + k3)^(-1), (k2 - k3)/((-1 + 2*k2)*(-k2 + k3)), 
     1]/(8*k2*k3) - G[0, (-k2 + k3)^(-1), 
     (k2 - k3)/((-2 + k2 - k3)*(-k2 + k3)), ((k2 - k3)*(2 - k2 + k3))/
      ((-2 + k2 - k3)*(-k2 + k3)), 1]/(8*k2*k3) + 
   G[0, (-k2 + k3)^(-1), (k2 - k3)/((-2 + k2 - k3)*(-k2 + k3)), 
     ((k2 - k3)*(2 - k2 + k3))/((1 - 2*k2)*(-2 + k2 - k3)*(-k2 + k3)), 1]/
    (8*k2*k3) - G[(-k2 - k3)^(-1), 0, 0, 1, 1]/(4*k2*k3) + 
   G[(-k2 - k3)^(-1), 0, 0, (-k2 - k3)^(-1), 1]/(4*k2*k3) - 
   G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 1]/(4*k2*k3) + 
   G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 
     1]/(4*k2*k3) - G[(-k2 - k3)^(-1), 0, 
     (k2 + k3)/((-k2 - k3)*(-2 + k2 - k3)), ((2 - k2 + k3)*(k2 + k3))/
      ((-k2 - k3)*(-2 + k2 - k3)), 1]/(4*k2*k3) + 
   G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-2 + k2 - k3)), 
     ((2 - k2 + k3)*(k2 + k3))/((1 - 2*k2)*(-k2 - k3)*(-2 + k2 - k3)), 1]/
    (4*k2*k3) - G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
     (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]/(4*k2*k3) + 
   G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
     ((-k2 + k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3)), 1]/(4*k2*k3) - 
   G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]/(4*k2*k3) + 
   G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     ((2 - k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 + k2 + k3)), 1]/(4*k2*k3) + 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 0, 1, 1]/(4*k2*k3) - 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 1]/(4*k2*k3) - 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (-k2 - k3)^(-1), 
     (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]/(4*k2*k3) + 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
     (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
     ((-k2 + k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3)), 1]/(8*k2*k3) + 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     ((2 - k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 + k2 + k3)), 1]/(8*k2*k3) + 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
     (k2 + k3)/((-k2 - k3)*(-2 + k2 - k3)), ((2 - k2 + k3)*(k2 + k3))/
      ((-k2 - k3)*(-2 + k2 - k3)), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
     (k2 + k3)/((-k2 - k3)*(-2 + k2 - k3)), ((2 - k2 + k3)*(k2 + k3))/
      ((1 - 2*k2)*(-k2 - k3)*(-2 + k2 - k3)), 1]/(8*k2*k3) + 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
     (k2 + k3)/((-k2 - k3)*(k2 - k3)), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]/
    (8*k2*k3) - G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
     (k2 + k3)/((-k2 - k3)*(k2 - k3)), ((-k2 + k3)*(k2 + k3))/
      ((-k2 - k3)*(k2 - k3)), 1]/(8*k2*k3) + 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-2 + k2 - k3)), ((2 - k2 + k3)*(k2 + k3))/
      ((-k2 - k3)*(-2 + k2 - k3)), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-2 + k2 - k3)), ((2 - k2 + k3)*(k2 + k3))/
      ((1 - 2*k2)*(-k2 - k3)*(-2 + k2 - k3)), 1]/(8*k2*k3) + 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), ((2 - k2 - k3)*(k2 + k3))/
      ((-k2 - k3)*(-2 + k2 + k3)), 1]/(8*k2*k3) + 
   (G[0, 0, 1, -k2 - k3]*Log[2])/(8*k2*k3) - (G[0, 0, 1, 2 - k2 - k3]*Log[2])/
    (8*k2*k3) - (G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 1]*Log[2])/
    (8*k2*k3) + (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*
     Log[2])/(8*k2*k3) + (G[0, (2 - k2 - k3)^(-1), (2 - k2 - k3)^(-1), 1]*
     Log[2])/(8*k2*k3) - 
   (G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((-1 + 2*k2)*(2 - k2 - k3)), 1]*
     Log[2])/(8*k2*k3) + (G[0, (-k2 + k3)^(-1), 1, 1]*Log[2])/(8*k2*k3) - 
   (G[0, (-k2 + k3)^(-1), (k2 - k3)/((-1 + 2*k2)*(-k2 + k3)), 1]*Log[2])/
    (8*k2*k3) - (G[0, (2 - k2 + k3)^(-1), 1, 1]*Log[2])/(8*k2*k3) + 
   (G[0, (2 - k2 + k3)^(-1), (1 - 2*k2)^(-1), 1]*Log[2])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), 0, 1, 1]*Log[2])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 1]*Log[2])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 
      1]*Log[2])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*Log[2])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      ((-k2 + k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3)), 1]*Log[2])/(8*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), 0, 1, 1]*Log[2])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), 0, (2 - k2 - k3)^(-1), 1]*Log[2])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((-1 + 2*k2)*(2 - k2 - k3)), 1]*Log[2])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-2 + k2 - k3)), 
      ((2 - k2 + k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(-2 + k2 - k3)), 1]*
     Log[2])/(8*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-2 + k2 - k3)), 
      ((2 - k2 + k3)*(-2 + k2 + k3))/((1 - 2*k2)*(2 - k2 - k3)*
        (-2 + k2 - k3)), 1]*Log[2])/(8*k2*k3) - 
   (G[0, 1, 1 - 2*k3]*Log[-1 + k2 - k3]^2)/(16*k2*k3) + 
   (G[0, 1, 2 - k2 - k3]*Log[-1 + k2 - k3]^2)/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     Log[-1 + k2 - k3]^2)/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     Log[-1 + k2 - k3]^2)/(16*k2*k3) + (G[0, 1, 1 - 2*k3]*Log[1 + k2 - k3]^2)/
    (16*k2*k3) - (G[0, 1, -k2 - k3]*Log[1 + k2 - k3]^2)/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     Log[1 + k2 - k3]^2)/(16*k2*k3) + (G[0, 0, 1, -k2 - k3]*Log[2*k3])/
    (8*k2*k3) - (G[0, 0, 1, -k2 + k3]*Log[2*k3])/(8*k2*k3) - 
   (G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 1]*Log[2*k3])/(8*k2*k3) + 
   (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*Log[2*k3])/
    (8*k2*k3) + (G[0, (2 - k2 - k3)^(-1), 1, 1]*Log[2*k3])/(8*k2*k3) - 
   (G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((-1 + 2*k2)*(2 - k2 - k3)), 1]*
     Log[2*k3])/(8*k2*k3) + (G[0, (-k2 + k3)^(-1), (-k2 + k3)^(-1), 1]*
     Log[2*k3])/(8*k2*k3) - 
   (G[0, (-k2 + k3)^(-1), (k2 - k3)/((-1 + 2*k2)*(-k2 + k3)), 1]*Log[2*k3])/
    (8*k2*k3) - (G[0, (2 - k2 + k3)^(-1), 1, 1]*Log[2*k3])/(8*k2*k3) + 
   (G[0, (2 - k2 + k3)^(-1), (1 - 2*k2)^(-1), 1]*Log[2*k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), 0, 1, 1]*Log[2*k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 1]*Log[2*k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 
      1]*Log[2*k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*Log[2*k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      ((2 - k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 + k2 + k3)), 1]*Log[2*k3])/
    (8*k2*k3) - (G[(-k2 + k3)^(-1), 0, 1, 1]*Log[2*k3])/(8*k2*k3) + 
   (G[(-k2 + k3)^(-1), 0, (-k2 + k3)^(-1), 1]*Log[2*k3])/(8*k2*k3) + 
   (G[(-k2 + k3)^(-1), (-k2 + k3)^(-1), (k2 - k3)/((-1 + 2*k2)*(-k2 + k3)), 
      1]*Log[2*k3])/(8*k2*k3) + 
   (G[(-k2 + k3)^(-1), (k2 - k3)/((-2 + k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(2 - k2 + k3))/((-2 + k2 - k3)*(-k2 + k3)), 1]*Log[2*k3])/
    (8*k2*k3) - (G[(-k2 + k3)^(-1), (k2 - k3)/((-2 + k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(2 - k2 + k3))/((1 - 2*k2)*(-2 + k2 - k3)*(-k2 + k3)), 1]*
     Log[2*k3])/(8*k2*k3) - (G[0, 1, -k2 - k3]*Log[2]*Log[2*k3])/(8*k2*k3) + 
   (G[0, 1, 2 - k2 - k3]*Log[2]*Log[2*k3])/(8*k2*k3) + 
   (G[0, 1, -k2 + k3]*Log[2]*Log[2*k3])/(8*k2*k3) - 
   (G[0, 1, 2 - k2 + k3]*Log[2]*Log[2*k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*Log[2]*
     Log[2*k3])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((-1 + 2*k2)*(2 - k2 - k3)), 1]*
     Log[2]*Log[2*k3])/(8*k2*k3) + 
   (G[(-k2 + k3)^(-1), (k2 - k3)/((-1 + 2*k2)*(-k2 + k3)), 1]*Log[2]*
     Log[2*k3])/(8*k2*k3) - (G[(2 - k2 + k3)^(-1), (1 - 2*k2)^(-1), 1]*Log[2]*
     Log[2*k3])/(8*k2*k3) + (Log[2]*Log[-1 + k2 - k3]^2*Log[2*k3])/
    (16*k2*k3) - (Log[2]*Log[1 + k2 - k3]^2*Log[2*k3])/(16*k2*k3) - 
   (Log[1 + k2 - k3]^3*Log[2*k3])/(48*k2*k3) - 
   (G[0, 1, 2 - k2 - k3]*Log[2]*Log[-1 + k2 + k3])/(8*k2*k3) + 
   (G[0, 1, 2 - k2 + k3]*Log[2]*Log[-1 + k2 + k3])/(8*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((-1 + 2*k2)*(2 - k2 - k3)), 1]*
     Log[2]*Log[-1 + k2 + k3])/(8*k2*k3) + 
   (G[(2 - k2 + k3)^(-1), (1 - 2*k2)^(-1), 1]*Log[2]*Log[-1 + k2 + k3])/
    (8*k2*k3) - (Log[2]*Log[-1 + k2 - k3]^2*Log[-1 + k2 + k3])/(16*k2*k3) - 
   (Pi^2*Log[-1 + k2 + k3]^2)/(96*k2*k3) + 
   (G[0, 1, -k2 - k3]*Log[-1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[0, 1, 2 - k2 - k3]*Log[-1 + k2 + k3]^2)/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     Log[-1 + k2 + k3]^2)/(16*k2*k3) - (Log[2]*Log[2*k3]*Log[-1 + k2 + k3]^2)/
    (16*k2*k3) + (Log[2]*Log[-1 + k2 + k3]^3)/(24*k2*k3) - 
   (G[0, 0, 1, -k2 - k3]*Log[1 + k2 + k3])/(4*k2*k3) + 
   (G[0, 0, 1, 2 - k2 - k3]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, 0, 1, -k2 + k3]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 1]*Log[1 + k2 + k3])/(4*k2*k3) - 
   (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*
     Log[1 + k2 + k3])/(4*k2*k3) - (G[0, (2 - k2 - k3)^(-1), 1, 1]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, (2 - k2 - k3)^(-1), (2 - k2 - k3)^(-1), 1]*Log[1 + k2 + k3])/
    (8*k2*k3) + (G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((-1 + 2*k2)*(2 - k2 - k3)), 1]*Log[1 + k2 + k3])/(4*k2*k3) - 
   (G[0, (-k2 + k3)^(-1), 1, 1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, (-k2 + k3)^(-1), (-k2 + k3)^(-1), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, (-k2 + k3)^(-1), (k2 - k3)/((-1 + 2*k2)*(-k2 + k3)), 1]*
     Log[1 + k2 + k3])/(4*k2*k3) + (G[0, (2 - k2 + k3)^(-1), 1, 1]*
     Log[1 + k2 + k3])/(4*k2*k3) - 
   (G[0, (2 - k2 + k3)^(-1), (1 - 2*k2)^(-1), 1]*Log[1 + k2 + k3])/
    (4*k2*k3) - (G[(-k2 - k3)^(-1), 0, 1, 1]*Log[1 + k2 + k3])/(4*k2*k3) + 
   (G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 1]*Log[1 + k2 + k3])/(4*k2*k3) + 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 
      1]*Log[1 + k2 + k3])/(4*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      ((-k2 + k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3)), 1]*Log[1 + k2 + k3])/
    (8*k2*k3) - (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      ((2 - k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) + (G[(2 - k2 - k3)^(-1), 0, 1, 1]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), 0, (2 - k2 - k3)^(-1), 1]*Log[1 + k2 + k3])/
    (8*k2*k3) - (G[(2 - k2 - k3)^(-1), (2 - k2 - k3)^(-1), 
      (-2 + k2 + k3)/((-1 + 2*k2)*(2 - k2 - k3)), 1]*Log[1 + k2 + k3])/
    (8*k2*k3) - (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-2 + k2 - k3)), ((2 - k2 + k3)*(-2 + k2 + k3))/
       ((2 - k2 - k3)*(-2 + k2 - k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-2 + k2 - k3)), 
      ((2 - k2 + k3)*(-2 + k2 + k3))/((1 - 2*k2)*(2 - k2 - k3)*
        (-2 + k2 - k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 + k3)^(-1), 0, 1, 1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 + k3)^(-1), 0, (-k2 + k3)^(-1), 1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 + k3)^(-1), (-k2 + k3)^(-1), (k2 - k3)/((-1 + 2*k2)*(-k2 + k3)), 
      1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 + k3)^(-1), (k2 - k3)/((-2 + k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(2 - k2 + k3))/((-2 + k2 - k3)*(-k2 + k3)), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 + k3)^(-1), (k2 - k3)/((-2 + k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(2 - k2 + k3))/((1 - 2*k2)*(-2 + k2 - k3)*(-k2 + k3)), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, 1, -k2 - k3]*Log[2]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, 1, -k2 + k3]*Log[2]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*Log[2]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 + k3)^(-1), (k2 - k3)/((-1 + 2*k2)*(-k2 + k3)), 1]*Log[2]*
     Log[1 + k2 + k3])/(8*k2*k3) + (Log[2]*Log[1 + k2 - k3]^2*
     Log[1 + k2 + k3])/(16*k2*k3) + (Log[1 + k2 - k3]^3*Log[1 + k2 + k3])/
    (48*k2*k3) + (G[0, 1, -k2 - k3]*Log[2*k3]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, 1, 2 - k2 - k3]*Log[2*k3]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, 1, -k2 + k3]*Log[2*k3]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, 1, 2 - k2 + k3]*Log[2*k3]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*Log[2*k3]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((-1 + 2*k2)*(2 - k2 - k3)), 1]*
     Log[2*k3]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 + k3)^(-1), (k2 - k3)/((-1 + 2*k2)*(-k2 + k3)), 1]*Log[2*k3]*
     Log[1 + k2 + k3])/(8*k2*k3) + (G[(2 - k2 + k3)^(-1), (1 - 2*k2)^(-1), 1]*
     Log[2*k3]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (Log[-1 + k2 - k3]^2*Log[2*k3]*Log[1 + k2 + k3])/(16*k2*k3) + 
   (Log[1 + k2 - k3]^2*Log[2*k3]*Log[1 + k2 + k3])/(16*k2*k3) + 
   (G[0, 1, 2 - k2 - k3]*Log[-1 + k2 + k3]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, 1, 2 - k2 + k3]*Log[-1 + k2 + k3]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((-1 + 2*k2)*(2 - k2 - k3)), 1]*
     Log[-1 + k2 + k3]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(2 - k2 + k3)^(-1), (1 - 2*k2)^(-1), 1]*Log[-1 + k2 + k3]*
     Log[1 + k2 + k3])/(8*k2*k3) + (Log[-1 + k2 - k3]^2*Log[-1 + k2 + k3]*
     Log[1 + k2 + k3])/(16*k2*k3) + (Log[2*k3]*Log[-1 + k2 + k3]^2*
     Log[1 + k2 + k3])/(16*k2*k3) - (Log[-1 + k2 + k3]^3*Log[1 + k2 + k3])/
    (24*k2*k3) + (Pi^2*Log[1 + k2 + k3]^2)/(96*k2*k3) - 
   (G[0, 1, -k2 - k3]*Log[1 + k2 + k3]^2)/(8*k2*k3) + 
   (G[0, 1, 2 - k2 - k3]*Log[1 + k2 + k3]^2)/(16*k2*k3) + 
   (G[0, 1, -k2 + k3]*Log[1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*
     Log[1 + k2 + k3]^2)/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((-1 + 2*k2)*(2 - k2 - k3)), 1]*
     Log[1 + k2 + k3]^2)/(16*k2*k3) + 
   (G[(-k2 + k3)^(-1), (k2 - k3)/((-1 + 2*k2)*(-k2 + k3)), 1]*
     Log[1 + k2 + k3]^2)/(16*k2*k3) - (Log[1 + k2 - k3]^2*Log[1 + k2 + k3]^2)/
    (32*k2*k3) + (Log[2]*Log[2*k3]*Log[1 + k2 + k3]^2)/(16*k2*k3) - 
   (Log[-1 + k2 + k3]^2*Log[1 + k2 + k3]^2)/(32*k2*k3) - 
   (Log[2]*Log[1 + k2 + k3]^3)/(24*k2*k3) - (Log[2*k3]*Log[1 + k2 + k3]^3)/
    (24*k2*k3) + Log[1 + k2 + k3]^4/(32*k2*k3))


==> anc/A3_ConformallyCoupled_delta1.m <==
(* A3 near the conformally coupled mass: coefficient of delta^1, with nu = 1/2 - delta. k1 = 1 and k1 >= k2 >= k3. See info.txt. *)
(-3*Pi^4*(Log[2] + Log[k2*k3]/3 - Log[1 + k2 + k3]))/(8*k2*k3) + 
 (Pi^2*(G[0, 0, 1, -k2 - k3]/(4*k2) - G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 
      1]/(4*k2) + G[0, (-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 
      1]/(4*k2) + G[0, (2 - k2 - k3)^(-1), 1, 1]/(4*k2) - 
    G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((-1 + 2*k2)*(2 - k2 - k3)), 1]/
     (4*k2) + G[(-k2 - k3)^(-1), 0, 1, 1]/(4*k2) - 
    G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 1]/(4*k2) - 
    G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 
      1]/(4*k2) + G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]/(4*k2) - 
    G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      ((2 - k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 + k2 + k3)), 1]/(4*k2) - 
    (G[0, 1, -k2 - k3]*Log[2])/(4*k2) + (G[0, 1, 2 - k2 - k3]*Log[2])/
     (4*k2) - (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*
      Log[2])/(4*k2) + (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/
        ((-1 + 2*k2)*(2 - k2 - k3)), 1]*Log[2])/(4*k2) - 
    (Log[2]*Log[-1 + k2 + k3]^2)/(8*k2) + 
    (G[0, 1, -k2 - k3]*Log[1 + k2 + k3])/(4*k2) - 
    (G[0, 1, 2 - k2 - k3]*Log[1 + k2 + k3])/(4*k2) + 
    (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*
      Log[1 + k2 + k3])/(4*k2) - 
    (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((-1 + 2*k2)*(2 - k2 - k3)), 1]*
      Log[1 + k2 + k3])/(4*k2) + (Log[-1 + k2 + k3]^2*Log[1 + k2 + k3])/
     (8*k2) + (Log[2]*Log[1 + k2 + k3]^2)/(8*k2) - 
    Log[1 + k2 + k3]^3/(12*k2)))/(2*k3) + 
 (Pi^2*(G[0, 0, 1, -k2 - k3]/(4*k3) - G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 
      1]/(4*k3) + G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 
      1]/(4*k3) + G[0, (2 - k2 - k3)^(-1), 1, 1]/(4*k3) - 
    G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]/
     (4*k3) + G[(-k2 - k3)^(-1), 0, 1, 1]/(4*k3) - 
    G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 1]/(4*k3) - 
    G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 
      1]/(4*k3) - G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      ((2 - k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 + k2 + k3)), 1]/(4*k3) + 
    G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]/(4*k3) - 
    (G[0, 1, -k2 - k3]*Log[2])/(4*k3) + (G[0, 1, 2 - k2 - k3]*Log[2])/
     (4*k3) - (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
      Log[2])/(4*k3) + (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/
        ((2 - k2 - k3)*(-1 + 2*k3)), 1]*Log[2])/(4*k3) - 
    (Log[2]*Log[-1 + k2 + k3]^2)/(8*k3) + 
    (G[0, 1, -k2 - k3]*Log[1 + k2 + k3])/(4*k3) - 
    (G[0, 1, 2 - k2 - k3]*Log[1 + k2 + k3])/(4*k3) + 
    (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
      Log[1 + k2 + k3])/(4*k3) - 
    (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
      Log[1 + k2 + k3])/(4*k3) + (Log[-1 + k2 + k3]^2*Log[1 + k2 + k3])/
     (8*k3) + (Log[2]*Log[1 + k2 + k3]^2)/(8*k3) - 
    Log[1 + k2 + k3]^3/(12*k3)))/(2*k2) + 
 (Pi^2*(G[0, 0, 1, -k2 - k3]/(4*k2*k3) - 
    G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 1]/(4*k2*k3) + 
    G[0, (-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]/(4*k2*k3) + 
    G[0, (-k2 + k3)^(-1), 1, 1]/(4*k2*k3) - 
    G[0, (-k2 + k3)^(-1), (k2 - k3)/((-1 + 2*k2)*(-k2 + k3)), 1]/(4*k2*k3) + 
    G[(-k2 - k3)^(-1), 0, 1, 1]/(4*k2*k3) - 
    G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 1]/(4*k2*k3) - 
    G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 
      1]/(4*k2*k3) + G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]/(4*k2*k3) - 
    G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      ((-k2 + k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3)), 1]/(4*k2*k3) - 
    (G[0, 1, -k2 - k3]*Log[2*k3])/(4*k2*k3) + (G[0, 1, -k2 + k3]*Log[2*k3])/
     (4*k2*k3) - (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*
      Log[2*k3])/(4*k2*k3) + 
    (G[(-k2 + k3)^(-1), (k2 - k3)/((-1 + 2*k2)*(-k2 + k3)), 1]*Log[2*k3])/
     (4*k2*k3) - (Log[1 + k2 - k3]^2*Log[2*k3])/(8*k2*k3) + 
    (G[0, 1, -k2 - k3]*Log[1 + k2 + k3])/(4*k2*k3) - 
    (G[0, 1, -k2 + k3]*Log[1 + k2 + k3])/(4*k2*k3) + 
    (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*
      Log[1 + k2 + k3])/(4*k2*k3) - 
    (G[(-k2 + k3)^(-1), (k2 - k3)/((-1 + 2*k2)*(-k2 + k3)), 1]*
      Log[1 + k2 + k3])/(4*k2*k3) + (Log[1 + k2 - k3]^2*Log[1 + k2 + k3])/
     (8*k2*k3) + (Log[2*k3]*Log[1 + k2 + k3]^2)/(8*k2*k3) - 
    Log[1 + k2 + k3]^3/(12*k2*k3)))/2 + 
 (Pi^2*(G[0, (-k2 - k3)^(-1), 1, 1]/2 - 
    G[0, (-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]/2 - 
    G[0, (k2 - k3)^(-1), 1, 1]/2 + G[0, (k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 
      1]/2 - G[0, (-k2 + k3)^(-1), 1, 1]/2 + 
    G[0, (-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]/2 + 
    G[(-k2 - k3)^(-1), 1, -1, 1]/2 - G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 
      -((k2 + k3)/(-k2 - k3)), 1]/2 - 
    G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      (k2 + k3)/(-k2 - k3), 1]/2 + 
    G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      ((-k2 + k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3)), 1]/2 - 
    G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      (k2 + k3)/(-k2 - k3), 1]/2 + 
    G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1]/2 + 
    (3*Pi^2*Log[2])/8 + (G[0, 1, -k2 - k3]*Log[2])/2 - 
    (G[0, 1, k2 - k3]*Log[2])/2 - (G[0, 1, -k2 + k3]*Log[2])/2 + 
    (G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*Log[2])/2 - 
    (G[(k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*Log[2])/2 - 
    (G[(-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*Log[2])/2 + 
    (Log[2]*Log[1 + k2 - k3]^2)/4 + (Log[2]*Log[1 - k2 + k3]^2)/4 - 
    (Log[2]*Log[1 + k2 + k3]^2)/4 - (Pi^2*Log[(1 + k2 + k3)/k2])/8 + 
    (G[0, 1, k2 - k3]*Log[(1 + k2 + k3)/k2])/2 + 
    (G[(k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*Log[(1 + k2 + k3)/k2])/2 - 
    (Log[1 - k2 + k3]^2*Log[(1 + k2 + k3)/k2])/4 - 
    (Pi^2*Log[(1 + k2 + k3)/k3])/8 + 
    (G[0, 1, -k2 + k3]*Log[(1 + k2 + k3)/k3])/2 + 
    (G[(-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*Log[(1 + k2 + k3)/k3])/2 - 
    (Log[1 + k2 - k3]^2*Log[(1 + k2 + k3)/k3])/4 - (7*Zeta[3])/16))/
  (2*k2*k3) + (Pi^2*(G[0, 0, 1, 1 - 2*k2]/(2*k2) - 
    G[0, 1, (1 - 2*k2)^(-1), 1]/(2*k2) + G[0, (1 - 2*k2)^(-1), 1, 1]/(2*k2) + 
    G[0, (-k2 - k3)^(-1), 1, 1]/(2*k2) - 
    G[0, (-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]/(2*k2) - 
    G[0, (2 - k2 - k3)^(-1), 1, 1]/(2*k2) + 
    G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((-1 + 2*k2)*(2 - k2 - k3)), 1]/
     (2*k2) - G[0, (-k2 + k3)^(-1), 1, 1]/(2*k2) + 
    G[0, (-k2 + k3)^(-1), (k2 - k3)/((-1 + 2*k2)*(-k2 + k3)), 1]/(2*k2) + 
    G[(-k2 - k3)^(-1), 1, (1 - 2*k2)^(-1), 1]/(2*k2) - 
    G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 
      ((1 - 2*k2)*(k2 + k3))/((-1 + 2*k2)*(-k2 - k3)), 1]/(2*k2) - 
    G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]/(2*k2) + 
    G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      ((-k2 + k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3)), 1]/(2*k2) - 
    G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]/(2*k2) + 
    G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      ((2 - k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 + k2 + k3)), 1]/(2*k2) + 
    (Pi^2*Log[2])/(6*k2) + (G[0, 1, 1 - 2*k2]*Log[2])/k2 - 
    (G[0, 1, 2 - k2 - k3]*Log[2])/(2*k2) - (G[0, 1, -k2 + k3]*Log[2])/
     (2*k2) - (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/
        ((-1 + 2*k2)*(2 - k2 - k3)), 1]*Log[2])/(2*k2) - 
    (G[(-k2 + k3)^(-1), (k2 - k3)/((-1 + 2*k2)*(-k2 + k3)), 1]*Log[2])/
     (2*k2) - (Pi^2*Log[2*k2])/(12*k2) - (G[0, 1, 1 - 2*k2]*Log[2*k2])/
     (2*k2) + (G[0, 1, -k2 - k3]*Log[2*k2])/(2*k2) + 
    (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*Log[2*k2])/
     (2*k2) + (Log[2]*Log[1 + k2 - k3]^2)/(4*k2) + 
    (Log[2]*Log[-1 + k2 + k3]^2)/(4*k2) - (Pi^2*Log[1 + k2 + k3])/(12*k2) - 
    (G[0, 1, 1 - 2*k2]*Log[1 + k2 + k3])/(2*k2) + 
    (G[0, 1, 2 - k2 - k3]*Log[1 + k2 + k3])/(2*k2) + 
    (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((-1 + 2*k2)*(2 - k2 - k3)), 1]*
      Log[1 + k2 + k3])/(2*k2) - (Log[-1 + k2 + k3]^2*Log[1 + k2 + k3])/
     (4*k2) - (Log[2*k2]*Log[1 + k2 + k3]^2)/(4*k2) - 
    (Pi^2*Log[(1 + k2 + k3)/k3])/(12*k2) - 
    (G[0, 1, 1 - 2*k2]*Log[(1 + k2 + k3)/k3])/(2*k2) + 
    (G[0, 1, -k2 + k3]*Log[(1 + k2 + k3)/k3])/(2*k2) + 
    (G[(-k2 + k3)^(-1), (k2 - k3)/((-1 + 2*k2)*(-k2 + k3)), 1]*
      Log[(1 + k2 + k3)/k3])/(2*k2) - 
    (Log[1 + k2 - k3]^2*Log[(1 + k2 + k3)/k3])/(4*k2) + Zeta[3]/(2*k2)))/
  (2*k3) + (Pi^2*(G[0, 0, 1, 1 - 2*k3]/(2*k3) - G[0, 1, (1 - 2*k3)^(-1), 1]/
     (2*k3) + G[0, (1 - 2*k3)^(-1), 1, 1]/(2*k3) + 
    G[0, (-k2 - k3)^(-1), 1, 1]/(2*k3) - 
    G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]/(2*k3) - 
    G[0, (2 - k2 - k3)^(-1), 1, 1]/(2*k3) + 
    G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]/
     (2*k3) - G[0, (k2 - k3)^(-1), 1, 1]/(2*k3) + 
    G[0, (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]/(2*k3) + 
    G[(-k2 - k3)^(-1), 1, (1 - 2*k3)^(-1), 1]/(2*k3) + 
    G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1]/(2*k3) - 
    G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]/(2*k3) + 
    G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      ((2 - k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 + k2 + k3)), 1]/(2*k3) - 
    G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]/(2*k3) - 
    G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 
      ((1 - 2*k3)*(k2 + k3))/((-k2 - k3)*(-1 + 2*k3)), 1]/(2*k3) + 
    (Pi^2*Log[2])/(6*k3) + (G[0, 1, 1 - 2*k3]*Log[2])/k3 - 
    (G[0, 1, 2 - k2 - k3]*Log[2])/(2*k3) - (G[0, 1, k2 - k3]*Log[2])/(2*k3) - 
    (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
      Log[2])/(2*k3) - (G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2])/
     (2*k3) - (Pi^2*Log[2*k3])/(12*k3) - (G[0, 1, 1 - 2*k3]*Log[2*k3])/
     (2*k3) + (G[0, 1, -k2 - k3]*Log[2*k3])/(2*k3) + 
    (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2*k3])/
     (2*k3) + (Log[2]*Log[1 - k2 + k3]^2)/(4*k3) + 
    (Log[2]*Log[-1 + k2 + k3]^2)/(4*k3) - (Pi^2*Log[1 + k2 + k3])/(12*k3) - 
    (G[0, 1, 1 - 2*k3]*Log[1 + k2 + k3])/(2*k3) + 
    (G[0, 1, 2 - k2 - k3]*Log[1 + k2 + k3])/(2*k3) + 
    (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
      Log[1 + k2 + k3])/(2*k3) - (Log[-1 + k2 + k3]^2*Log[1 + k2 + k3])/
     (4*k3) - (Log[2*k3]*Log[1 + k2 + k3]^2)/(4*k3) - 
    (Pi^2*Log[(1 + k2 + k3)/k2])/(12*k3) - 
    (G[0, 1, 1 - 2*k3]*Log[(1 + k2 + k3)/k2])/(2*k3) + 
    (G[0, 1, k2 - k3]*Log[(1 + k2 + k3)/k2])/(2*k3) + 
    (G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[(1 + k2 + k3)/k2])/(2*k3) - 
    (Log[1 - k2 + k3]^2*Log[(1 + k2 + k3)/k2])/(4*k3) + Zeta[3]/(2*k3)))/
  (2*k2) - 2*(-1/4*(G[0, 1, k2 - k3]*G[0, 0, 1, 1 - 2*k2])/(k2*k3) + 
   (G[0, 1, 2 + k2 - k3]*G[0, 0, 1, 1 - 2*k2])/(8*k2*k3) + 
   (G[0, 1, k2 + k3]*G[0, 0, 1, 1 - 2*k2])/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*G[0, 0, 1, 1 - 2*k2])/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*G[0, 0, 1, 1 - 2*k2])/
    (8*k2*k3) + (G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*
     G[0, 0, 1, 1 - 2*k2])/(8*k2*k3) + 
   (G[(k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*G[0, 0, 1, 1 - 2*k2])/
    (8*k2*k3) + (3*Pi^2*G[0, 0, 1, -k2 - k3])/(32*k2*k3) + 
   (3*G[0, 1, 1 - 2*k3]*G[0, 0, 1, -k2 - k3])/(8*k2*k3) - 
   (G[0, 1, -k2 - k3]*G[0, 0, 1, -k2 - k3])/(4*k2*k3) - 
   (G[0, 1, 2 - k2 - k3]*G[0, 0, 1, -k2 - k3])/(8*k2*k3) - 
   (G[0, 1, -k2 + k3]*G[0, 0, 1, -k2 - k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*G[0, 0, 1, -k2 - k3])/
    (8*k2*k3) + (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*
     G[0, 0, 1, -k2 - k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     G[0, 0, 1, -k2 - k3])/(8*k2*k3) - 
   (3*G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     G[0, 0, 1, -k2 - k3])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*G[0, 0, 1, -k2 - k3])/
    (8*k2*k3) - (G[(-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*
     G[0, 0, 1, -k2 - k3])/(8*k2*k3) + 
   (G[0, 1, 2 - k2 - k3]*G[0, 0, 1, 2 - k2 - k3])/(8*k2*k3) - 
   (G[0, 1, 2 + k2 - k3]*G[0, 0, 1, 2 - k2 - k3])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     G[0, 0, 1, 2 - k2 - k3])/(8*k2*k3) - 
   (G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*G[0, 0, 1, 2 - k2 - k3])/
    (8*k2*k3) + (G[0, 1, k2 - k3]*G[0, 0, 1, k2 - k3])/(8*k2*k3) - 
   (G[0, 1, 2 + k2 - k3]*G[0, 0, 1, k2 - k3])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*G[0, 0, 1, k2 - k3])/(8*k2*k3) - 
   (G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*G[0, 0, 1, k2 - k3])/
    (8*k2*k3) + (G[0, 1, -k2 + k3]*G[0, 0, 1, -k2 + k3])/(8*k2*k3) - 
   (G[0, 1, k2 + k3]*G[0, 0, 1, -k2 + k3])/(8*k2*k3) + 
   (G[(-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*G[0, 0, 1, -k2 + k3])/
    (8*k2*k3) - (G[(k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*
     G[0, 0, 1, -k2 + k3])/(8*k2*k3) + (Pi^2*G[0, (-k2 - k3)^(-1), 1, 1])/
    (16*k2*k3) - (3*G[0, 1, -k2 - k3]*G[0, (-k2 - k3)^(-1), 1, 1])/
    (8*k2*k3) + (G[0, 1, 2 - k2 - k3]*G[0, (-k2 - k3)^(-1), 1, 1])/
    (8*k2*k3) + (G[0, 1, k2 - k3]*G[0, (-k2 - k3)^(-1), 1, 1])/(8*k2*k3) + 
   (G[0, 1, -k2 + k3]*G[0, (-k2 - k3)^(-1), 1, 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1]*
     G[0, (-k2 - k3)^(-1), 1, 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*
     G[0, (-k2 - k3)^(-1), 1, 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     G[0, (-k2 - k3)^(-1), 1, 1])/(8*k2*k3) - 
   (3*Pi^2*G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 1])/(32*k2*k3) - 
   (3*G[0, 1, 1 - 2*k3]*G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 1])/
    (8*k2*k3) - (G[0, 1, -k2 - k3]*G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 1])/
    (8*k2*k3) + (G[0, 1, 2 - k2 - k3]*G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 
      1])/(4*k2*k3) + (G[0, 1, k2 - k3]*G[0, (-k2 - k3)^(-1), 
      (-k2 - k3)^(-1), 1])/(4*k2*k3) + 
   (G[0, 1, -k2 + k3]*G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*
     G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 1])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 1])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 1])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*G[0, (-k2 - k3)^(-1), 
      (-k2 - k3)^(-1), 1])/(8*k2*k3) + 
   (G[(-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*G[0, (-k2 - k3)^(-1), 
      (-k2 - k3)^(-1), 1])/(8*k2*k3) + 
   (Pi^2*G[0, (-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1])/(48*k2*k3) + 
   (G[0, 1, 1 - 2*k3]*G[0, (-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1])/
    (4*k2*k3) - (G[0, 1, 2 + k2 - k3]*G[0, (-k2 - k3)^(-1), 
      (k2 + k3)/(-k2 - k3), 1])/(8*k2*k3) - 
   (G[0, 1, -k2 + k3]*G[0, (-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1])/
    (8*k2*k3) + (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1]*
     G[0, (-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     G[0, (-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1])/(8*k2*k3) - 
   (G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*G[0, (-k2 - k3)^(-1), 
      (k2 + k3)/(-k2 - k3), 1])/(8*k2*k3) + 
   (5*Pi^2*G[0, (-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1])/
    (96*k2*k3) + (G[0, 1, 1 - 2*k3]*G[0, (-k2 - k3)^(-1), 
      (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1])/(8*k2*k3) - 
   (G[0, 1, 2 + k2 - k3]*G[0, (-k2 - k3)^(-1), 
      (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1])/(8*k2*k3) - 
   (G[0, 1, k2 + k3]*G[0, (-k2 - k3)^(-1), 
      (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1])/(8*k2*k3) - 
   (G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*G[0, (-k2 - k3)^(-1), 
      (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1])/(8*k2*k3) - 
   (G[(k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*G[0, (-k2 - k3)^(-1), 
      (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1])/(8*k2*k3) - 
   (G[0, 1, -k2 + k3]*G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      1])/(8*k2*k3) + (G[0, 1, k2 + k3]*G[0, (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1])/(8*k2*k3) - 
   (G[(-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*G[0, (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1])/(8*k2*k3) + 
   (G[(k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*G[0, (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1])/(8*k2*k3) - 
   (G[0, 1, k2 - k3]*G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      1])/(8*k2*k3) + (G[0, 1, 2 + k2 - k3]*G[0, (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1])/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*G[0, (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1])/(8*k2*k3) + 
   (G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*G[0, (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1])/(8*k2*k3) - 
   (G[0, 1, 2 - k2 - k3]*G[0, (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1])/(8*k2*k3) + 
   (G[0, 1, 2 + k2 - k3]*G[0, (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1])/(8*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1])/
    (8*k2*k3) + (G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*
     G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1])/
    (8*k2*k3) - (Pi^2*G[0, (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1])/(24*k2*k3) + 
   (G[0, 1, -k2 - k3]*G[0, (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1])/(2*k2*k3) - 
   (G[0, 1, 2 - k2 - k3]*G[0, (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1])/(4*k2*k3) - 
   (G[0, 1, k2 - k3]*G[0, (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1])/(4*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*
     G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1])/
    (4*k2*k3) + (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1])/
    (4*k2*k3) + (Pi^2*G[0, (2 - k2 - k3)^(-1), 1, 1])/(96*k2*k3) + 
   (G[0, 1, 1 - 2*k3]*G[0, (2 - k2 - k3)^(-1), 1, 1])/(8*k2*k3) - 
   (G[0, 1, k2 - k3]*G[0, (2 - k2 - k3)^(-1), 1, 1])/(4*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*G[0, (2 - k2 - k3)^(-1), 1, 
      1])/(8*k2*k3) + (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      1]*G[0, (2 - k2 - k3)^(-1), 1, 1])/(4*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     G[0, (2 - k2 - k3)^(-1), 1, 1])/(8*k2*k3) - 
   (Pi^2*G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((-1 + 2*k2)*(2 - k2 - k3)), 
      1])/(48*k2*k3) - (G[0, 1, 1 - 2*k3]*G[0, (2 - k2 - k3)^(-1), 
      (-2 + k2 + k3)/((-1 + 2*k2)*(2 - k2 - k3)), 1])/(8*k2*k3) + 
   (G[0, 1, k2 - k3]*G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((-1 + 2*k2)*(2 - k2 - k3)), 1])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*G[0, (2 - k2 - k3)^(-1), 
      (-2 + k2 + k3)/((-1 + 2*k2)*(2 - k2 - k3)), 1])/(8*k2*k3) + 
   (G[0, 1, -k2 - k3]*G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(k2 + k3)), 1])/(8*k2*k3) - 
   (G[0, 1, k2 - k3]*G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(k2 + k3)), 1])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 1])/
    (8*k2*k3) - (G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*
     G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 1])/
    (8*k2*k3) + (Pi^2*G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-1 + 2*k3)), 1])/(96*k2*k3) - 
   (G[0, 1, -k2 - k3]*G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-1 + 2*k3)), 1])/(8*k2*k3) + 
   (G[0, 1, k2 - k3]*G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-1 + 2*k3)), 1])/(4*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*G[0, (2 - k2 - k3)^(-1), 
      (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*
     G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1])/
    (4*k2*k3) + (Pi^2*G[0, (k2 - k3)^(-1), 1, 1])/(48*k2*k3) + 
   (G[0, 1, 1 - 2*k2]*G[0, (k2 - k3)^(-1), 1, 1])/(4*k2*k3) + 
   (G[0, 1, 1 - 2*k3]*G[0, (k2 - k3)^(-1), 1, 1])/(4*k2*k3) - 
   (G[0, 1, -k2 - k3]*G[0, (k2 - k3)^(-1), 1, 1])/(8*k2*k3) - 
   (G[0, 1, 2 - k2 - k3]*G[0, (k2 - k3)^(-1), 1, 1])/(4*k2*k3) - 
   (G[0, 1, -k2 + k3]*G[0, (k2 - k3)^(-1), 1, 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*
     G[0, (k2 - k3)^(-1), 1, 1])/(4*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1]*
     G[0, (k2 - k3)^(-1), 1, 1])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     G[0, (k2 - k3)^(-1), 1, 1])/(4*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     G[0, (k2 - k3)^(-1), 1, 1])/(4*k2*k3) + 
   (Pi^2*G[0, (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1])/(48*k2*k3) - 
   (G[0, 1, 1 - 2*k2]*G[0, (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1])/(8*k2*k3) - 
   (G[0, 1, -k2 - k3]*G[0, (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1])/(8*k2*k3) + 
   (G[0, 1, 2 - k2 - k3]*G[0, (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1])/
    (4*k2*k3) + (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*
     G[0, (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     G[0, (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1])/(4*k2*k3) - 
   (Pi^2*G[0, (k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1])/(24*k2*k3) - 
   (G[0, 1, 1 - 2*k2]*G[0, (k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1])/
    (8*k2*k3) - (G[0, 1, 1 - 2*k3]*G[0, (k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 
      1])/(4*k2*k3) + (G[0, 1, -k2 - k3]*G[0, (k2 - k3)^(-1), 
      (-k2 + k3)/(k2 - k3), 1])/(8*k2*k3) + 
   (G[0, 1, 2 - k2 - k3]*G[0, (k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1])/
    (8*k2*k3) + (G[0, 1, -k2 + k3]*G[0, (k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 
      1])/(8*k2*k3) + (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 
      1]*G[0, (k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1]*
     G[0, (k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     G[0, (k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     G[0, (k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1])/(8*k2*k3) + 
   (G[0, 1, -k2 - k3]*G[0, (k2 - k3)^(-1), -(k2 + k3)^(-1), 1])/(8*k2*k3) - 
   (G[0, 1, 2 - k2 - k3]*G[0, (k2 - k3)^(-1), -(k2 + k3)^(-1), 1])/
    (8*k2*k3) + (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     G[0, (k2 - k3)^(-1), -(k2 + k3)^(-1), 1])/(8*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     G[0, (k2 - k3)^(-1), -(k2 + k3)^(-1), 1])/(8*k2*k3) - 
   (Pi^2*G[0, (2 + k2 - k3)^(-1), 1, 1])/(96*k2*k3) - 
   (G[0, 1, 1 - 2*k2]*G[0, (2 + k2 - k3)^(-1), 1, 1])/(8*k2*k3) + 
   (G[0, 1, -k2 - k3]*G[0, (2 + k2 - k3)^(-1), 1, 1])/(4*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*G[0, (2 + k2 - k3)^(-1), 1, 
      1])/(8*k2*k3) + (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 
      1]*G[0, (2 + k2 - k3)^(-1), 1, 1])/(8*k2*k3) + 
   (Pi^2*G[0, (2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1])/(96*k2*k3) + 
   (G[0, 1, 1 - 2*k2]*G[0, (2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1])/
    (8*k2*k3) - (G[0, 1, -k2 - k3]*G[0, (2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 
      1])/(4*k2*k3) - (G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*
     G[0, (2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*
     G[0, (2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1])/(8*k2*k3) + 
   (Pi^2*G[0, (-k2 + k3)^(-1), 1, 1])/(96*k2*k3) - 
   (G[0, 1, -k2 - k3]*G[0, (-k2 + k3)^(-1), 1, 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*G[0, (-k2 + k3)^(-1), 1, 1])/
    (8*k2*k3) + (Pi^2*G[0, (-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1])/
    (48*k2*k3) - (Pi^2*G[0, (-k2 + k3)^(-1), 
      (k2 - k3)/((-1 + 2*k2)*(-k2 + k3)), 1])/(32*k2*k3) + 
   (G[0, 1, k2 - k3]*G[0, (-k2 + k3)^(-1), 
      (k2 - k3)/((-1 + 2*k2)*(-k2 + k3)), 1])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*G[0, (-k2 + k3)^(-1), 
      (k2 - k3)/((-1 + 2*k2)*(-k2 + k3)), 1])/(8*k2*k3) + 
   (G[0, 1, -k2 - k3]*G[0, (-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      1])/(8*k2*k3) - (G[0, 1, k2 - k3]*G[0, (-k2 + k3)^(-1), 
      (k2 - k3)/((-k2 + k3)*(k2 + k3)), 1])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*G[0, (-k2 + k3)^(-1), 
      (k2 - k3)/((-k2 + k3)*(k2 + k3)), 1])/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*G[0, (-k2 + k3)^(-1), 
      (k2 - k3)/((-k2 + k3)*(k2 + k3)), 1])/(8*k2*k3) - 
   (G[0, 1, 1 - 2*k2]*G[0, (k2 + k3)^(-1), 1, 1])/(8*k2*k3) + 
   (G[0, 1, -k2 - k3]*G[0, (k2 + k3)^(-1), 1, 1])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*
     G[0, (k2 + k3)^(-1), 1, 1])/(8*k2*k3) + 
   (G[0, 1, 1 - 2*k2]*G[0, (k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1])/
    (8*k2*k3) - (G[0, 1, -k2 - k3]*G[0, (k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 
      1])/(8*k2*k3) - (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 
      1]*G[0, (k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1])/(8*k2*k3) + 
   (Pi^2*G[(-k2 - k3)^(-1), 0, 1, 1])/(32*k2*k3) + 
   (3*G[0, 1, 1 - 2*k3]*G[(-k2 - k3)^(-1), 0, 1, 1])/(8*k2*k3) - 
   (G[0, 1, -k2 - k3]*G[(-k2 - k3)^(-1), 0, 1, 1])/(4*k2*k3) - 
   (G[0, 1, 2 - k2 - k3]*G[(-k2 - k3)^(-1), 0, 1, 1])/(8*k2*k3) - 
   (G[0, 1, k2 - k3]*G[(-k2 - k3)^(-1), 0, 1, 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*G[(-k2 - k3)^(-1), 0, 1, 1])/
    (8*k2*k3) + (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*
     G[(-k2 - k3)^(-1), 0, 1, 1])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     G[(-k2 - k3)^(-1), 0, 1, 1])/(8*k2*k3) - 
   (3*G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     G[(-k2 - k3)^(-1), 0, 1, 1])/(8*k2*k3) - 
   (3*Pi^2*G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 1])/(32*k2*k3) - 
   (3*G[0, 1, 1 - 2*k3]*G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 1])/
    (8*k2*k3) + (G[0, 1, -k2 - k3]*G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 1])/
    (4*k2*k3) + (G[0, 1, 2 - k2 - k3]*G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 
      1])/(8*k2*k3) + (G[0, 1, -k2 + k3]*G[(-k2 - k3)^(-1), 0, 
      (-k2 - k3)^(-1), 1])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*G[(-k2 - k3)^(-1), 0, 
      (-k2 - k3)^(-1), 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*
     G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 1])/(8*k2*k3) + 
   (3*G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 1])/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*G[(-k2 - k3)^(-1), 0, 
      (-k2 - k3)^(-1), 1])/(8*k2*k3) + 
   (G[(-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*G[(-k2 - k3)^(-1), 0, 
      (-k2 - k3)^(-1), 1])/(8*k2*k3) + 
   (Pi^2*G[(-k2 - k3)^(-1), 0, (k2 + k3)/(-k2 - k3), 1])/(48*k2*k3) + 
   (G[0, 1, 2 - k2 - k3]*G[(-k2 - k3)^(-1), 0, (k2 + k3)/(-k2 - k3), 1])/
    (8*k2*k3) - (G[0, 1, 2 + k2 - k3]*G[(-k2 - k3)^(-1), 0, 
      (k2 + k3)/(-k2 - k3), 1])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     G[(-k2 - k3)^(-1), 0, (k2 + k3)/(-k2 - k3), 1])/(8*k2*k3) - 
   (G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*G[(-k2 - k3)^(-1), 0, 
      (k2 + k3)/(-k2 - k3), 1])/(8*k2*k3) + 
   (G[0, 1, k2 - k3]*G[(-k2 - k3)^(-1), 0, 
      (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1])/(4*k2*k3) - 
   (G[0, 1, 2 + k2 - k3]*G[(-k2 - k3)^(-1), 0, 
      (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1])/(8*k2*k3) - 
   (G[0, 1, k2 + k3]*G[(-k2 - k3)^(-1), 0, 
      (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*G[(-k2 - k3)^(-1), 0, 
      (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*G[(-k2 - k3)^(-1), 0, 
      (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1])/(8*k2*k3) - 
   (G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*G[(-k2 - k3)^(-1), 0, 
      (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1])/(8*k2*k3) - 
   (G[(k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*G[(-k2 - k3)^(-1), 0, 
      (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1])/(8*k2*k3) - 
   (G[0, 1, -k2 + k3]*G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      1])/(8*k2*k3) + (G[0, 1, k2 + k3]*G[(-k2 - k3)^(-1), 0, 
      (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1])/(8*k2*k3) - 
   (G[(-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*G[(-k2 - k3)^(-1), 0, 
      (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1])/(8*k2*k3) + 
   (G[(k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*G[(-k2 - k3)^(-1), 0, 
      (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1])/(8*k2*k3) - 
   (G[0, 1, k2 - k3]*G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      1])/(8*k2*k3) + (G[0, 1, 2 + k2 - k3]*G[(-k2 - k3)^(-1), 0, 
      (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1])/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*G[(-k2 - k3)^(-1), 0, 
      (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1])/(8*k2*k3) + 
   (G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*G[(-k2 - k3)^(-1), 0, 
      (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1])/(8*k2*k3) - 
   (G[0, 1, 2 - k2 - k3]*G[(-k2 - k3)^(-1), 0, 
      (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1])/(8*k2*k3) + 
   (G[0, 1, 2 + k2 - k3]*G[(-k2 - k3)^(-1), 0, 
      (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1])/(8*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1])/
    (8*k2*k3) + (G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*
     G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1])/
    (8*k2*k3) + (Pi^2*G[(-k2 - k3)^(-1), 0, 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1])/(24*k2*k3) - 
   (Pi^2*G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1])/
    (24*k2*k3) - (G[0, 1, 1 - 2*k3]*G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 
      (k2 + k3)/(-k2 - k3), 1])/(4*k2*k3) + 
   (G[0, 1, -k2 - k3]*G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 
      (k2 + k3)/(-k2 - k3), 1])/(8*k2*k3) + 
   (G[0, 1, 2 + k2 - k3]*G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 
      (k2 + k3)/(-k2 - k3), 1])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1])/
    (8*k2*k3) + (G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*
     G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1])/
    (8*k2*k3) - (5*Pi^2*G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 
      (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1])/(96*k2*k3) - 
   (G[0, 1, 1 - 2*k3]*G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 
      (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1])/(8*k2*k3) + 
   (G[0, 1, 2 + k2 - k3]*G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 
      (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1])/(8*k2*k3) + 
   (G[0, 1, k2 + k3]*G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 
      (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1])/(8*k2*k3) + 
   (G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*G[(-k2 - k3)^(-1), 
      (-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1])/(8*k2*k3) + 
   (G[(k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*G[(-k2 - k3)^(-1), 
      (-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1])/(8*k2*k3) + 
   (G[0, 1, -k2 + k3]*G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1])/(8*k2*k3) - 
   (G[0, 1, k2 + k3]*G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1])/(8*k2*k3) + 
   (G[(-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*G[(-k2 - k3)^(-1), 
      (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1])/(8*k2*k3) - 
   (G[(k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*G[(-k2 - k3)^(-1), 
      (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1])/(8*k2*k3) + 
   (G[0, 1, k2 - k3]*G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1])/(8*k2*k3) - 
   (G[0, 1, 2 + k2 - k3]*G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1])/(8*k2*k3) - 
   (G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*G[(-k2 - k3)^(-1), 
      (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1])/(8*k2*k3) + 
   (G[0, 1, 2 - k2 - k3]*G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1])/(8*k2*k3) - 
   (G[0, 1, 2 + k2 - k3]*G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/
       ((-k2 - k3)*(-2 + k2 + k3)), 1])/(8*k2*k3) - 
   (G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*G[(-k2 - k3)^(-1), 
      (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1])/(8*k2*k3) - 
   (G[0, 1, -k2 - k3]*G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1])/(4*k2*k3) + 
   (G[0, 1, 2 - k2 - k3]*G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1])/(8*k2*k3) + 
   (G[0, 1, k2 - k3]*G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*
     G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 
      1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 
      1])/(8*k2*k3) - (G[0, 1, -k2 - k3]*G[(-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(k2 - k3)), (-k2 - k3)^(-1), 1])/(8*k2*k3) + 
   (G[0, 1, k2 - k3]*G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      (-k2 - k3)^(-1), 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*G[(-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(k2 - k3)), (-k2 - k3)^(-1), 1])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*G[(-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(k2 - k3)), (-k2 - k3)^(-1), 1])/(8*k2*k3) - 
   (Pi^2*G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      (k2 + k3)/(-k2 - k3), 1])/(48*k2*k3) + 
   (Pi^2*G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1])/(32*k2*k3) - 
   (G[0, 1, k2 - k3]*G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1])/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*G[(-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(k2 - k3)), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 
      1])/(8*k2*k3) - 
   (Pi^2*G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      ((-k2 + k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3)), 1])/(96*k2*k3) + 
   (G[0, 1, -k2 - k3]*G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      ((-k2 + k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3)), 1])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*G[(-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(k2 - k3)), ((-k2 + k3)*(k2 + k3))/
       ((-k2 - k3)*(k2 - k3)), 1])/(8*k2*k3) - 
   (G[0, 1, -k2 - k3]*G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      -((k2 - k3)/((-k2 - k3)*(-k2 + k3))), 1])/(8*k2*k3) + 
   (G[0, 1, 2 - k2 - k3]*G[(-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      -((k2 - k3)/((-k2 - k3)*(-k2 + k3))), 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      -((k2 - k3)/((-k2 - k3)*(-k2 + k3))), 1])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      -((k2 - k3)/((-k2 - k3)*(-k2 + k3))), 1])/(8*k2*k3) + 
   (Pi^2*G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      (k2 + k3)/(-k2 - k3), 1])/(24*k2*k3) + 
   (G[0, 1, 1 - 2*k3]*G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      (k2 + k3)/(-k2 - k3), 1])/(4*k2*k3) - 
   (G[0, 1, -k2 - k3]*G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      (k2 + k3)/(-k2 - k3), 1])/(8*k2*k3) - 
   (G[0, 1, 2 - k2 - k3]*G[(-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-k2 + k3)), (k2 + k3)/(-k2 - k3), 1])/
    (8*k2*k3) - (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      (k2 + k3)/(-k2 - k3), 1])/(8*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      (k2 + k3)/(-k2 - k3), 1])/(8*k2*k3) - 
   (Pi^2*G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1])/(48*k2*k3) - 
   (G[0, 1, 1 - 2*k3]*G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1])/(4*k2*k3) + 
   (G[0, 1, -k2 - k3]*G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1])/(8*k2*k3) + 
   (G[0, 1, 2 - k2 - k3]*G[(-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
       ((-k2 - k3)*(-k2 + k3)), 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1])/(4*k2*k3) - 
   (Pi^2*G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1])/
    (48*k2*k3) + (G[0, 1, -k2 - k3]*G[(-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
       ((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1])/(8*k2*k3) - 
   (G[0, 1, 2 - k2 - k3]*G[(-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
       ((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1])/
    (8*k2*k3) - (G[0, 1, -k2 - k3]*G[(-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), (-k2 - k3)^(-1), 1])/(8*k2*k3) + 
   (G[0, 1, k2 - k3]*G[(-k2 - k3)^(-1), (k2 + k3)/
       ((-k2 - k3)*(-2 + k2 + k3)), (-k2 - k3)^(-1), 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (-k2 - k3)^(-1), 1])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*G[(-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), (-k2 - k3)^(-1), 1])/(8*k2*k3) + 
   (Pi^2*G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1])/(48*k2*k3) + 
   (G[0, 1, 1 - 2*k3]*G[(-k2 - k3)^(-1), (k2 + k3)/
       ((-k2 - k3)*(-2 + k2 + k3)), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1])/
    (8*k2*k3) - (G[0, 1, k2 - k3]*G[(-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1])/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*G[(-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1])/(8*k2*k3) - 
   (G[0, 1, 1 - 2*k3]*G[(-k2 - k3)^(-1), (k2 + k3)/
       ((-k2 - k3)*(-2 + k2 + k3)), ((2 - k2 - k3)*(k2 + k3))/
       ((-k2 - k3)*(-2 + k2 + k3)), 1])/(8*k2*k3) + 
   (G[0, 1, k2 - k3]*G[(-k2 - k3)^(-1), (k2 + k3)/
       ((-k2 - k3)*(-2 + k2 + k3)), ((2 - k2 - k3)*(k2 + k3))/
       ((-k2 - k3)*(-2 + k2 + k3)), 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*
     G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      ((2 - k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 + k2 + k3)), 1])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      ((2 - k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 + k2 + k3)), 1])/(8*k2*k3) - 
   (Pi^2*G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1])/(48*k2*k3) + 
   (G[0, 1, -k2 - k3]*G[(-k2 - k3)^(-1), (k2 + k3)/
       ((-k2 - k3)*(-2 + k2 + k3)), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1])/
    (8*k2*k3) - (G[0, 1, k2 - k3]*G[(-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*
     G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1])/(8*k2*k3) + 
   (Pi^2*G[(2 - k2 - k3)^(-1), 0, 1, 1])/(96*k2*k3) + 
   (G[0, 1, 2 - k2 - k3]*G[(2 - k2 - k3)^(-1), 0, 1, 1])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*G[(2 - k2 - k3)^(-1), 0, 1, 
      1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     G[(2 - k2 - k3)^(-1), 0, 1, 1])/(8*k2*k3) - 
   (Pi^2*G[(2 - k2 - k3)^(-1), 0, (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 
      1])/(96*k2*k3) - (G[0, 1, 2 - k2 - k3]*G[(2 - k2 - k3)^(-1), 0, 
      (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*G[(2 - k2 - k3)^(-1), 0, 
      (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     G[(2 - k2 - k3)^(-1), 0, (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1])/
    (8*k2*k3) + (Pi^2*G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-2 - k2 + k3)), ((2 + k2 - k3)*(-2 + k2 + k3))/
       ((2 - k2 - k3)*(-2 - k2 + k3)), 1])/(96*k2*k3) - 
   (G[0, 1, -k2 - k3]*G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-2 - k2 + k3)), ((2 + k2 - k3)*(-2 + k2 + k3))/
       ((2 - k2 - k3)*(-2 - k2 + k3)), 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*G[(2 - k2 - k3)^(-1), 
      (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 
      ((2 + k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(-2 - k2 + k3)), 1])/
    (8*k2*k3) - (Pi^2*G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-2 - k2 + k3)), ((2 + k2 - k3)*(-2 + k2 + k3))/
       ((1 - 2*k3)*(2 - k2 - k3)*(-2 - k2 + k3)), 1])/(96*k2*k3) + 
   (G[0, 1, -k2 - k3]*G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-2 - k2 + k3)), ((2 + k2 - k3)*(-2 + k2 + k3))/
       ((1 - 2*k3)*(2 - k2 - k3)*(-2 - k2 + k3)), 1])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*G[(2 - k2 - k3)^(-1), 
      (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 
      ((2 + k2 - k3)*(-2 + k2 + k3))/((1 - 2*k3)*(2 - k2 - k3)*
        (-2 - k2 + k3)), 1])/(8*k2*k3) - 
   (Pi^2*G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 
      ((-k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(k2 + k3)), 1])/(48*k2*k3) + 
   (G[0, 1, -k2 - k3]*G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(k2 + k3)), ((-k2 - k3)*(-2 + k2 + k3))/
       ((2 - k2 - k3)*(k2 + k3)), 1])/(8*k2*k3) - 
   (G[0, 1, 2 - k2 - k3]*G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(k2 + k3)), ((-k2 - k3)*(-2 + k2 + k3))/
       ((2 - k2 - k3)*(k2 + k3)), 1])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 
      ((-k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(k2 + k3)), 1])/(8*k2*k3) + 
   (Pi^2*G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 
      (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1])/(48*k2*k3) - 
   (G[0, 1, -k2 - k3]*G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(k2 + k3)), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 
      1])/(8*k2*k3) + (G[0, 1, 2 - k2 - k3]*G[(2 - k2 - k3)^(-1), 
      (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-1 + 2*k3)), 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 
      (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1])/(8*k2*k3) + 
   (Pi^2*G[(k2 - k3)^(-1), 0, 1, 1])/(48*k2*k3) - 
   (G[0, 1, 1 - 2*k2]*G[(k2 - k3)^(-1), 0, 1, 1])/(4*k2*k3) + 
   (G[0, 1, -k2 - k3]*G[(k2 - k3)^(-1), 0, 1, 1])/(8*k2*k3) + 
   (G[0, 1, k2 - k3]*G[(k2 - k3)^(-1), 0, 1, 1])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*
     G[(k2 - k3)^(-1), 0, 1, 1])/(4*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*
     G[(k2 - k3)^(-1), 0, 1, 1])/(8*k2*k3) - 
   (Pi^2*G[(k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1])/(48*k2*k3) + 
   (G[0, 1, 1 - 2*k2]*G[(k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1])/(8*k2*k3) - 
   (G[0, 1, k2 - k3]*G[(k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*
     G[(k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*
     G[(k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1])/(8*k2*k3) + 
   (G[0, 1, 1 - 2*k2]*G[(k2 - k3)^(-1), 0, (-k2 + k3)/(k2 - k3), 1])/
    (8*k2*k3) - (G[0, 1, -k2 - k3]*G[(k2 - k3)^(-1), 0, (-k2 + k3)/(k2 - k3), 
      1])/(8*k2*k3) - (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 
      1]*G[(k2 - k3)^(-1), 0, (-k2 + k3)/(k2 - k3), 1])/(8*k2*k3) + 
   (G[0, 1, 1 - 2*k2]*G[(k2 - k3)^(-1), (2 + k2 - k3)^(-1), 1, 1])/
    (8*k2*k3) - (G[0, 1, -k2 - k3]*G[(k2 - k3)^(-1), (2 + k2 - k3)^(-1), 1, 
      1])/(8*k2*k3) - (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 
      1]*G[(k2 - k3)^(-1), (2 + k2 - k3)^(-1), 1, 1])/(8*k2*k3) - 
   (G[0, 1, 1 - 2*k2]*G[(k2 - k3)^(-1), (2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 
      1])/(8*k2*k3) + (G[0, 1, -k2 - k3]*G[(k2 - k3)^(-1), 
      (2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*
     G[(k2 - k3)^(-1), (2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1])/(8*k2*k3) - 
   (Pi^2*G[(k2 - k3)^(-1), -(k2 + k3)^(-1), -((-k2 - k3)/(k2 + k3)), 1])/
    (48*k2*k3) + (G[0, 1, -k2 - k3]*G[(k2 - k3)^(-1), -(k2 + k3)^(-1), 
      -((-k2 - k3)/(k2 + k3)), 1])/(8*k2*k3) - 
   (G[0, 1, k2 - k3]*G[(k2 - k3)^(-1), -(k2 + k3)^(-1), 
      -((-k2 - k3)/(k2 + k3)), 1])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*
     G[(k2 - k3)^(-1), -(k2 + k3)^(-1), -((-k2 - k3)/(k2 + k3)), 1])/
    (8*k2*k3) + (Pi^2*G[(k2 - k3)^(-1), -(k2 + k3)^(-1), -(-1 + 2*k3)^(-1), 
      1])/(48*k2*k3) - (G[0, 1, -k2 - k3]*G[(k2 - k3)^(-1), -(k2 + k3)^(-1), 
      -(-1 + 2*k3)^(-1), 1])/(8*k2*k3) + 
   (G[0, 1, k2 - k3]*G[(k2 - k3)^(-1), -(k2 + k3)^(-1), -(-1 + 2*k3)^(-1), 
      1])/(8*k2*k3) - (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      1]*G[(k2 - k3)^(-1), -(k2 + k3)^(-1), -(-1 + 2*k3)^(-1), 1])/
    (8*k2*k3) + (G[0, 1, 1 - 2*k2]*G[(k2 - k3)^(-1), (k2 + k3)^(-1), 1, 1])/
    (8*k2*k3) - (G[0, 1, -k2 - k3]*G[(k2 - k3)^(-1), (k2 + k3)^(-1), 1, 1])/
    (8*k2*k3) - (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*
     G[(k2 - k3)^(-1), (k2 + k3)^(-1), 1, 1])/(8*k2*k3) - 
   (G[0, 1, 1 - 2*k2]*G[(k2 - k3)^(-1), (k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 
      1])/(8*k2*k3) + (G[0, 1, -k2 - k3]*G[(k2 - k3)^(-1), (k2 + k3)^(-1), 
      (-k2 - k3)/(k2 + k3), 1])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*
     G[(k2 - k3)^(-1), (k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1])/(8*k2*k3) + 
   (Pi^2*G[(2 + k2 - k3)^(-1), 0, 1, 1])/(96*k2*k3) + 
   (G[0, 1, 1 - 2*k2]*G[(2 + k2 - k3)^(-1), 0, 1, 1])/(8*k2*k3) - 
   (G[0, 1, 2 - k2 - k3]*G[(2 + k2 - k3)^(-1), 0, 1, 1])/(8*k2*k3) - 
   (G[0, 1, k2 - k3]*G[(2 + k2 - k3)^(-1), 0, 1, 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*G[(2 + k2 - k3)^(-1), 0, 1, 
      1])/(8*k2*k3) - (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 
      1]*G[(2 + k2 - k3)^(-1), 0, 1, 1])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*
     G[(2 + k2 - k3)^(-1), 0, 1, 1])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     G[(2 + k2 - k3)^(-1), 0, 1, 1])/(8*k2*k3) - 
   (Pi^2*G[(2 + k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1])/(96*k2*k3) - 
   (G[0, 1, 1 - 2*k2]*G[(2 + k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1])/
    (8*k2*k3) + (G[0, 1, 2 - k2 - k3]*G[(2 + k2 - k3)^(-1), 0, 
      (1 - 2*k3)^(-1), 1])/(8*k2*k3) + 
   (G[0, 1, k2 - k3]*G[(2 + k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1])/
    (8*k2*k3) + (G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*
     G[(2 + k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*
     G[(2 + k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*
     G[(2 + k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     G[(2 + k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1])/(8*k2*k3) - 
   (G[0, 1, 1 - 2*k2]*G[(2 + k2 - k3)^(-1), (k2 - k3)^(-1), 1, 1])/
    (8*k2*k3) + (G[0, 1, 2 - k2 - k3]*G[(2 + k2 - k3)^(-1), (k2 - k3)^(-1), 
      1, 1])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*
     G[(2 + k2 - k3)^(-1), (k2 - k3)^(-1), 1, 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     G[(2 + k2 - k3)^(-1), (k2 - k3)^(-1), 1, 1])/(8*k2*k3) + 
   (G[0, 1, 1 - 2*k2]*G[(2 + k2 - k3)^(-1), (k2 - k3)^(-1), (1 - 2*k3)^(-1), 
      1])/(8*k2*k3) - (G[0, 1, 2 - k2 - k3]*G[(2 + k2 - k3)^(-1), 
      (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*
     G[(2 + k2 - k3)^(-1), (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     G[(2 + k2 - k3)^(-1), (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1])/(8*k2*k3) - 
   (Pi^2*G[(2 + k2 - k3)^(-1), -(-2 + k2 + k3)^(-1), 
      -((2 - k2 - k3)/(-2 + k2 + k3)), 1])/(96*k2*k3) + 
   (G[0, 1, k2 - k3]*G[(2 + k2 - k3)^(-1), -(-2 + k2 + k3)^(-1), 
      -((2 - k2 - k3)/(-2 + k2 + k3)), 1])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*G[(2 + k2 - k3)^(-1), 
      -(-2 + k2 + k3)^(-1), -((2 - k2 - k3)/(-2 + k2 + k3)), 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*
     G[(2 + k2 - k3)^(-1), -(-2 + k2 + k3)^(-1), 
      -((2 - k2 - k3)/(-2 + k2 + k3)), 1])/(8*k2*k3) + 
   (Pi^2*G[(2 + k2 - k3)^(-1), -(-2 + k2 + k3)^(-1), -(-1 + 2*k3)^(-1), 1])/
    (96*k2*k3) - (G[0, 1, k2 - k3]*G[(2 + k2 - k3)^(-1), 
      -(-2 + k2 + k3)^(-1), -(-1 + 2*k3)^(-1), 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*G[(2 + k2 - k3)^(-1), 
      -(-2 + k2 + k3)^(-1), -(-1 + 2*k3)^(-1), 1])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*
     G[(2 + k2 - k3)^(-1), -(-2 + k2 + k3)^(-1), -(-1 + 2*k3)^(-1), 1])/
    (8*k2*k3) + (Pi^2*G[(-k2 + k3)^(-1), 0, 1, 1])/(48*k2*k3) - 
   (G[0, 1, -k2 - k3]*G[(-k2 + k3)^(-1), 0, 1, 1])/(8*k2*k3) + 
   (G[0, 1, -k2 + k3]*G[(-k2 + k3)^(-1), 0, 1, 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1]*
     G[(-k2 + k3)^(-1), 0, 1, 1])/(8*k2*k3) - 
   (Pi^2*G[(-k2 + k3)^(-1), 0, (k2 - k3)/(-k2 + k3), 1])/(48*k2*k3) + 
   (G[0, 1, -k2 - k3]*G[(-k2 + k3)^(-1), 0, (k2 - k3)/(-k2 + k3), 1])/
    (8*k2*k3) - (G[0, 1, -k2 + k3]*G[(-k2 + k3)^(-1), 0, 
      (k2 - k3)/(-k2 + k3), 1])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1]*
     G[(-k2 + k3)^(-1), 0, (k2 - k3)/(-k2 + k3), 1])/(8*k2*k3) + 
   (Pi^2*G[(-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      (k2 - k3)/(-k2 + k3), 1])/(48*k2*k3) - 
   (G[0, 1, -k2 - k3]*G[(-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      (k2 - k3)/(-k2 + k3), 1])/(8*k2*k3) + 
   (G[0, 1, -k2 + k3]*G[(-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      (k2 - k3)/(-k2 + k3), 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1]*
     G[(-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      (k2 - k3)/(-k2 + k3), 1])/(8*k2*k3) - 
   (Pi^2*G[(-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      ((-k2 - k3)*(k2 - k3))/((-k2 + k3)*(k2 + k3)), 1])/(48*k2*k3) + 
   (G[0, 1, -k2 - k3]*G[(-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      ((-k2 - k3)*(k2 - k3))/((-k2 + k3)*(k2 + k3)), 1])/(8*k2*k3) - 
   (G[0, 1, -k2 + k3]*G[(-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      ((-k2 - k3)*(k2 - k3))/((-k2 + k3)*(k2 + k3)), 1])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1]*
     G[(-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      ((-k2 - k3)*(k2 - k3))/((-k2 + k3)*(k2 + k3)), 1])/(8*k2*k3) + 
   (G[0, 1, 1 - 2*k2]*G[(k2 + k3)^(-1), 0, 1, 1])/(8*k2*k3) - 
   (G[0, 1, -k2 + k3]*G[(k2 + k3)^(-1), 0, 1, 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*
     G[(k2 + k3)^(-1), 0, 1, 1])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1]*
     G[(k2 + k3)^(-1), 0, 1, 1])/(8*k2*k3) - 
   (G[0, 1, 1 - 2*k2]*G[(k2 + k3)^(-1), 0, (-k2 - k3)/(k2 + k3), 1])/
    (8*k2*k3) + (G[0, 1, -k2 + k3]*G[(k2 + k3)^(-1), 0, (-k2 - k3)/(k2 + k3), 
      1])/(8*k2*k3) + (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 
      1]*G[(k2 + k3)^(-1), 0, (-k2 - k3)/(k2 + k3), 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1]*
     G[(k2 + k3)^(-1), 0, (-k2 - k3)/(k2 + k3), 1])/(8*k2*k3) - 
   (G[0, 1, 1 - 2*k2]*G[(k2 + k3)^(-1), (k2 - k3)^(-1), 1, 1])/(8*k2*k3) + 
   (G[0, 1, -k2 + k3]*G[(k2 + k3)^(-1), (k2 - k3)^(-1), 1, 1])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*
     G[(k2 + k3)^(-1), (k2 - k3)^(-1), 1, 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1]*
     G[(k2 + k3)^(-1), (k2 - k3)^(-1), 1, 1])/(8*k2*k3) + 
   (G[0, 1, 1 - 2*k2]*G[(k2 + k3)^(-1), (k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 
      1])/(8*k2*k3) - (G[0, 1, -k2 + k3]*G[(k2 + k3)^(-1), (k2 - k3)^(-1), 
      (-k2 + k3)/(k2 - k3), 1])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*
     G[(k2 + k3)^(-1), (k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1]*
     G[(k2 + k3)^(-1), (k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1])/(8*k2*k3) + 
   (9*G[0, 0, 0, (-k2 - k3)^(-1), 1, 1])/(8*k2*k3) - 
   (3*G[0, 0, 0, (-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1])/(8*k2*k3) - 
   (3*G[0, 0, 0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1])/
    (4*k2*k3) - (3*G[0, 0, 0, (2 - k2 - k3)^(-1), 1, 1])/(4*k2*k3) + 
   (3*G[0, 0, 0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-1 + 2*k3)), 1])/(4*k2*k3) - 
   (9*G[0, 0, 0, (k2 - k3)^(-1), 1, 1])/(8*k2*k3) + 
   (3*G[0, 0, 0, (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1])/(4*k2*k3) + 
   (3*G[0, 0, 0, (k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1])/(8*k2*k3) + 
   (3*G[0, 0, 0, (2 + k2 - k3)^(-1), 1, 1])/(4*k2*k3) - 
   (3*G[0, 0, 0, (2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1])/(4*k2*k3) - 
   (3*G[0, 0, 0, (-k2 + k3)^(-1), 1, 1])/(8*k2*k3) + 
   (3*G[0, 0, 0, (-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1])/(8*k2*k3) + 
   (3*G[0, 0, 0, (k2 + k3)^(-1), 1, 1])/(8*k2*k3) - 
   (3*G[0, 0, 0, (k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1])/(8*k2*k3) - 
   (3*G[0, 0, (-k2 - k3)^(-1), 0, 1, 1])/(4*k2*k3) + 
   G[0, 0, (-k2 - k3)^(-1), 0, (k2 + k3)/(-k2 - k3), 1]/(4*k2*k3) + 
   G[0, 0, (-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]/
    (2*k2*k3) - (3*G[0, 0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 1, 1])/
    (8*k2*k3) + G[0, 0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 
     (k2 + k3)/(-k2 - k3), 1]/(8*k2*k3) + 
   G[0, 0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 
     (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]/(4*k2*k3) - 
   G[0, 0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
     (k2 + k3)/(-k2 - k3), 1]/(4*k2*k3) + 
   G[0, 0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
     ((-k2 + k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3)), 1]/(4*k2*k3) - 
   G[0, 0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     (k2 + k3)/(-k2 - k3), 1]/(8*k2*k3) + 
   G[0, 0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1]/(2*k2*k3) - 
   (3*G[0, 0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1])/
    (8*k2*k3) + (3*G[0, 0, (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), ((2 - k2 - k3)*(k2 + k3))/
       ((-k2 - k3)*(-2 + k2 + k3)), 1])/(8*k2*k3) - 
   (3*G[0, 0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1])/(8*k2*k3) + 
   G[0, 0, (2 - k2 - k3)^(-1), 0, 1, 1]/(2*k2*k3) - 
   G[0, 0, (2 - k2 - k3)^(-1), 0, (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 
     1]/(2*k2*k3) + G[0, 0, (2 - k2 - k3)^(-1), (2 - k2 - k3)^(-1), 1, 1]/
    (8*k2*k3) - G[0, 0, (2 - k2 - k3)^(-1), (2 - k2 - k3)^(-1), 
     (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]/(8*k2*k3) - 
   (3*G[0, 0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*
        (-2 - k2 + k3)), ((2 + k2 - k3)*(-2 + k2 + k3))/
       ((2 - k2 - k3)*(-2 - k2 + k3)), 1])/(8*k2*k3) + 
   (3*G[0, 0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*
        (-2 - k2 + k3)), ((2 + k2 - k3)*(-2 + k2 + k3))/
       ((1 - 2*k3)*(2 - k2 - k3)*(-2 - k2 + k3)), 1])/(8*k2*k3) - 
   G[0, 0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 
     ((-k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(k2 + k3)), 1]/(4*k2*k3) + 
   G[0, 0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 
     (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]/(4*k2*k3) + 
   (3*G[0, 0, (k2 - k3)^(-1), 0, 1, 1])/(4*k2*k3) - 
   G[0, 0, (k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1]/(2*k2*k3) - 
   G[0, 0, (k2 - k3)^(-1), 0, (-k2 + k3)/(k2 - k3), 1]/(4*k2*k3) + 
   G[0, 0, (k2 - k3)^(-1), (k2 - k3)^(-1), 1, 1]/(8*k2*k3) - 
   G[0, 0, (k2 - k3)^(-1), (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]/(8*k2*k3) - 
   (3*G[0, 0, (k2 - k3)^(-1), (2 + k2 - k3)^(-1), 1, 1])/(8*k2*k3) + 
   (3*G[0, 0, (k2 - k3)^(-1), (2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1])/
    (8*k2*k3) - G[0, 0, (k2 - k3)^(-1), -(k2 + k3)^(-1), 
     -((-k2 - k3)/(k2 + k3)), 1]/(4*k2*k3) + 
   G[0, 0, (k2 - k3)^(-1), -(k2 + k3)^(-1), -(-1 + 2*k3)^(-1), 1]/(4*k2*k3) - 
   G[0, 0, (k2 - k3)^(-1), (k2 + k3)^(-1), 1, 1]/(4*k2*k3) + 
   G[0, 0, (k2 - k3)^(-1), (k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]/
    (4*k2*k3) - G[0, 0, (2 + k2 - k3)^(-1), 0, 1, 1]/(2*k2*k3) + 
   G[0, 0, (2 + k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1]/(2*k2*k3) + 
   G[0, 0, (2 + k2 - k3)^(-1), (k2 - k3)^(-1), 1, 1]/(4*k2*k3) - 
   G[0, 0, (2 + k2 - k3)^(-1), (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]/
    (4*k2*k3) + G[0, 0, (2 + k2 - k3)^(-1), -(-2 + k2 + k3)^(-1), 
     -((2 - k2 - k3)/(-2 + k2 + k3)), 1]/(4*k2*k3) - 
   G[0, 0, (2 + k2 - k3)^(-1), -(-2 + k2 + k3)^(-1), -(-1 + 2*k3)^(-1), 1]/
    (4*k2*k3) + G[0, 0, (-k2 + k3)^(-1), 0, 1, 1]/(4*k2*k3) - 
   G[0, 0, (-k2 + k3)^(-1), 0, (k2 - k3)/(-k2 + k3), 1]/(4*k2*k3) + 
   G[0, 0, (-k2 + k3)^(-1), (-k2 + k3)^(-1), 1, 1]/(8*k2*k3) - 
   G[0, 0, (-k2 + k3)^(-1), (-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]/
    (8*k2*k3) - G[0, 0, (-k2 + k3)^(-1), -((k2 - k3)/((-k2 + k3)*(k2 + k3))), 
     -((k2 - k3)/(-k2 + k3)), 1]/(8*k2*k3) + 
   G[0, 0, (-k2 + k3)^(-1), -((k2 - k3)/((-k2 + k3)*(k2 + k3))), 
     -(((-k2 - k3)*(k2 - k3))/((-k2 + k3)*(k2 + k3))), 1]/(8*k2*k3) + 
   G[0, 0, (-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
     (k2 - k3)/(-k2 + k3), 1]/(4*k2*k3) - 
   G[0, 0, (-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
     ((-k2 - k3)*(k2 - k3))/((-k2 + k3)*(k2 + k3)), 1]/(4*k2*k3) - 
   G[0, 0, (k2 + k3)^(-1), 0, 1, 1]/(4*k2*k3) + 
   G[0, 0, (k2 + k3)^(-1), 0, (-k2 - k3)/(k2 + k3), 1]/(4*k2*k3) + 
   G[0, 0, (k2 + k3)^(-1), (k2 - k3)^(-1), 1, 1]/(4*k2*k3) - 
   G[0, 0, (k2 + k3)^(-1), (k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]/
    (4*k2*k3) + G[0, (-k2 - k3)^(-1), 0, -(-k2 - k3)^(-1), -1, 1]/(4*k2*k3) - 
   G[0, (-k2 - k3)^(-1), 0, -(-k2 - k3)^(-1), -((k2 + k3)/(-k2 - k3)), 1]/
    (4*k2*k3) - (3*G[0, (-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 1, 1])/
    (8*k2*k3) + G[0, (-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 
     (k2 + k3)/(-k2 - k3), 1]/(8*k2*k3) + 
   G[0, (-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 
     (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]/(4*k2*k3) - 
   (3*G[0, (-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      (k2 + k3)/(-k2 - k3), 1])/(8*k2*k3) + 
   (3*G[0, (-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      ((-k2 + k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3)), 1])/(8*k2*k3) - 
   G[0, (-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), 
     ((2 + k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 - k2 + k3)), 1]/(2*k2*k3) + 
   G[0, (-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), 
     ((2 + k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-2 - k2 + k3)), 1]/
    (2*k2*k3) + (3*G[0, (-k2 - k3)^(-1), 0, 
      (k2 + k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
       ((-k2 - k3)*(-k2 + k3)), 1])/(8*k2*k3) - 
   (3*G[0, (-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1])/
    (8*k2*k3) + (3*G[0, (-k2 - k3)^(-1), 0, 
      (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), ((2 - k2 - k3)*(k2 + k3))/
       ((-k2 - k3)*(-2 + k2 + k3)), 1])/(8*k2*k3) - 
   (3*G[0, (-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1])/(8*k2*k3) + 
   (3*G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 0, 1, 1])/(4*k2*k3) - 
   G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 0, (k2 + k3)/(-k2 - k3), 1]/
    (4*k2*k3) - G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 0, 
     (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]/(2*k2*k3) + 
   G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
     (k2 + k3)/(-k2 - k3), 1]/(4*k2*k3) - 
   G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
     ((-k2 + k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3)), 1]/(4*k2*k3) - 
   G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1]/(4*k2*k3) + 
   G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     ((k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]/(4*k2*k3) - 
   G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 
     (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), ((2 - k2 - k3)*(k2 + k3))/
      ((-k2 - k3)*(-2 + k2 + k3)), 1]/(4*k2*k3) + 
   G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 
     (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]/(4*k2*k3) + 
   G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 0, 
     (k2 + k3)/(-k2 - k3), 1]/(8*k2*k3) - 
   G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 0, 
     ((-k2 + k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3)), 1]/(8*k2*k3) - 
   G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), -(-k2 - k3)^(-1), 
     -1, 1]/(8*k2*k3) + G[0, (-k2 - k3)^(-1), 
     (k2 + k3)/((-k2 - k3)*(k2 - k3)), -(-k2 - k3)^(-1), 
     -((k2 + k3)/(-k2 - k3)), 1]/(8*k2*k3) + 
   G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), (-k2 - k3)^(-1), 
     1, 1]/(8*k2*k3) - G[0, (-k2 - k3)^(-1), 
     (k2 + k3)/((-k2 - k3)*(k2 - k3)), (-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 
     1]/(8*k2*k3) + G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
     (k2 + k3)/((-k2 - k3)*(k2 - k3)), (k2 + k3)/(-k2 - k3), 1]/(8*k2*k3) - 
   G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
     (k2 + k3)/((-k2 - k3)*(k2 - k3)), ((-k2 + k3)*(k2 + k3))/
      ((-k2 - k3)*(k2 - k3)), 1]/(8*k2*k3) + 
   G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 0, 
     (k2 + k3)/(-k2 - k3), 1]/(8*k2*k3) - 
   (3*G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 0, 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1])/(8*k2*k3) + 
   G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 0, 
     ((k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]/(4*k2*k3) + 
   G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     -((k2 - k3)/((-k2 - k3)*(-k2 + k3))), -((k2 - k3)/(-k2 + k3)), 1]/
    (8*k2*k3) - G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     -((k2 - k3)/((-k2 - k3)*(-k2 + k3))), 
     -(((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)*(-1 + 2*k3))), 1]/
    (8*k2*k3) - G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     (k2 - k3)/((-k2 - k3)*(-k2 + k3)), (k2 - k3)/(-k2 + k3), 1]/(8*k2*k3) + 
   G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     (k2 - k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
      ((-k2 - k3)*(-k2 + k3)), 1]/(8*k2*k3) - 
   G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
      ((-k2 - k3)*(-k2 + k3)), 1]/(8*k2*k3) + 
   G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
      ((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]/(8*k2*k3) + 
   G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(2 + k2 - k3)*(-k2 + k3)), 
     ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1]/(4*k2*k3) - 
   G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(2 + k2 - k3)*(-k2 + k3)), 
     ((k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]/(4*k2*k3) - 
   G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 0, 
     ((2 - k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 + k2 + k3)), 1]/(4*k2*k3) + 
   G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 0, 
     (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]/(4*k2*k3) + 
   G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (-k2 - k3)^(-1), 1, 1]/(8*k2*k3) - 
   G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]/(8*k2*k3) + 
   G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), ((2 + k2 - k3)*(k2 + k3))/
      ((-k2 - k3)*(-2 - k2 + k3)), 1]/(4*k2*k3) - 
   G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), ((2 + k2 - k3)*(k2 + k3))/
      ((1 - 2*k3)*(-k2 - k3)*(-2 - k2 + k3)), 1]/(4*k2*k3) - 
   G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), ((2 - k2 - k3)*(k2 + k3))/
      ((-k2 - k3)*(-2 + k2 + k3)), 1]/(8*k2*k3) + 
   G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]/(8*k2*k3) + 
   G[0, (2 - k2 - k3)^(-1), 0, (2 - k2 - k3)^(-1), 1, 1]/(8*k2*k3) - 
   G[0, (2 - k2 - k3)^(-1), 0, (2 - k2 - k3)^(-1), 
     (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]/(8*k2*k3) - 
   G[0, (2 - k2 - k3)^(-1), 0, (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 
     ((2 + k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(-2 - k2 + k3)), 1]/
    (8*k2*k3) + G[0, (2 - k2 - k3)^(-1), 0, (-2 + k2 + k3)/
      ((2 - k2 - k3)*(-2 - k2 + k3)), ((2 + k2 - k3)*(-2 + k2 + k3))/
      ((1 - 2*k3)*(2 - k2 - k3)*(-2 - k2 + k3)), 1]/(8*k2*k3) + 
   G[0, (2 - k2 - k3)^(-1), 0, (-2 + k2 + k3)/((2 - k2 - k3)*(-k2 + k3)), 
     ((k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(-k2 + k3)), 1]/(4*k2*k3) - 
   G[0, (2 - k2 - k3)^(-1), 0, (-2 + k2 + k3)/((2 - k2 - k3)*(-k2 + k3)), 
     ((k2 - k3)*(-2 + k2 + k3))/((1 - 2*k3)*(2 - k2 - k3)*(-k2 + k3)), 1]/
    (4*k2*k3) - G[0, (2 - k2 - k3)^(-1), 0, (-2 + k2 + k3)/
      ((2 - k2 - k3)*(k2 + k3)), ((-k2 - k3)*(-2 + k2 + k3))/
      ((2 - k2 - k3)*(k2 + k3)), 1]/(4*k2*k3) + 
   G[0, (2 - k2 - k3)^(-1), 0, (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 
     (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]/(4*k2*k3) - 
   G[0, (2 - k2 - k3)^(-1), (2 - k2 - k3)^(-1), 0, 1, 1]/(4*k2*k3) + 
   G[0, (2 - k2 - k3)^(-1), (2 - k2 - k3)^(-1), 0, 
     (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]/(4*k2*k3) + 
   G[0, (2 - k2 - k3)^(-1), (2 - k2 - k3)^(-1), 
     (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 
     ((2 + k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(-2 - k2 + k3)), 1]/
    (8*k2*k3) - G[0, (2 - k2 - k3)^(-1), (2 - k2 - k3)^(-1), 
     (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 
     ((2 + k2 - k3)*(-2 + k2 + k3))/((1 - 2*k3)*(2 - k2 - k3)*
       (-2 - k2 + k3)), 1]/(8*k2*k3) + 
   G[0, (2 - k2 - k3)^(-1), (2 - k2 - k3)^(-1), 
     (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), ((-k2 - k3)*(-2 + k2 + k3))/
      ((2 - k2 - k3)*(k2 + k3)), 1]/(8*k2*k3) - 
   G[0, (2 - k2 - k3)^(-1), (2 - k2 - k3)^(-1), 
     (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), (-2 + k2 + k3)/
      ((2 - k2 - k3)*(-1 + 2*k3)), 1]/(8*k2*k3) + 
   G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 0, 
     ((2 + k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(-2 - k2 + k3)), 1]/
    (4*k2*k3) - G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/
      ((2 - k2 - k3)*(-2 - k2 + k3)), 0, ((2 + k2 - k3)*(-2 + k2 + k3))/
      ((1 - 2*k3)*(2 - k2 - k3)*(-2 - k2 + k3)), 1]/(4*k2*k3) - 
   G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 
     -((2 + k2 - k3)/((2 - k2 - k3)*(-2 - k2 + k3))), 
     -((2 + k2 - k3)/(-2 - k2 + k3)), 1]/(8*k2*k3) + 
   G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 
     -((2 + k2 - k3)/((2 - k2 - k3)*(-2 - k2 + k3))), 
     -(((2 + k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(-2 - k2 + k3)*
        (-1 + 2*k3))), 1]/(8*k2*k3) - 
   G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 
     ((2 + k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(k2 - k3)*(-2 - k2 + k3)), 
     ((2 + k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(-2 - k2 + k3)), 1]/
    (8*k2*k3) + G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/
      ((2 - k2 - k3)*(-2 - k2 + k3)), ((2 + k2 - k3)*(-2 + k2 + k3))/
      ((2 - k2 - k3)*(k2 - k3)*(-2 - k2 + k3)), 
     ((2 + k2 - k3)*(-2 + k2 + k3))/((1 - 2*k3)*(2 - k2 - k3)*
       (-2 - k2 + k3)), 1]/(8*k2*k3) - 
   G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 
     (-2 + k2 + k3)/((2 - k2 - k3)*(-k2 + k3)), ((k2 - k3)*(-2 + k2 + k3))/
      ((2 - k2 - k3)*(-k2 + k3)), 1]/(8*k2*k3) + 
   G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 
     (-2 + k2 + k3)/((2 - k2 - k3)*(-k2 + k3)), ((k2 - k3)*(-2 + k2 + k3))/
      ((1 - 2*k3)*(2 - k2 - k3)*(-k2 + k3)), 1]/(8*k2*k3) + 
   G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 
     (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), ((-k2 - k3)*(-2 + k2 + k3))/
      ((2 - k2 - k3)*(k2 + k3)), 1]/(8*k2*k3) - 
   G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 
     (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), (-2 + k2 + k3)/
      ((2 - k2 - k3)*(-1 + 2*k3)), 1]/(8*k2*k3) + 
   G[0, (k2 - k3)^(-1), 0, (k2 - k3)^(-1), 1, 1]/(4*k2*k3) - 
   G[0, (k2 - k3)^(-1), 0, (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]/(8*k2*k3) - 
   G[0, (k2 - k3)^(-1), 0, (k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]/
    (8*k2*k3) - G[0, (k2 - k3)^(-1), 0, (2 + k2 - k3)^(-1), 1, 1]/(8*k2*k3) + 
   G[0, (k2 - k3)^(-1), 0, (2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]/
    (8*k2*k3) + G[0, (k2 - k3)^(-1), 0, -(-2 + k2 + k3)^(-1), 
     -((2 - k2 - k3)/(-2 + k2 + k3)), 1]/(4*k2*k3) - 
   G[0, (k2 - k3)^(-1), 0, -(-2 + k2 + k3)^(-1), -(-1 + 2*k3)^(-1), 1]/
    (4*k2*k3) - G[0, (k2 - k3)^(-1), 0, -(k2 + k3)^(-1), 
     -((-k2 - k3)/(k2 + k3)), 1]/(4*k2*k3) + 
   G[0, (k2 - k3)^(-1), 0, -(k2 + k3)^(-1), -(-1 + 2*k3)^(-1), 1]/(4*k2*k3) - 
   G[0, (k2 - k3)^(-1), 0, (k2 + k3)^(-1), 1, 1]/(8*k2*k3) + 
   G[0, (k2 - k3)^(-1), 0, (k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]/
    (8*k2*k3) - (3*G[0, (k2 - k3)^(-1), (k2 - k3)^(-1), 0, 1, 1])/(8*k2*k3) + 
   G[0, (k2 - k3)^(-1), (k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1]/(4*k2*k3) + 
   G[0, (k2 - k3)^(-1), (k2 - k3)^(-1), 0, (-k2 + k3)/(k2 - k3), 1]/
    (8*k2*k3) + G[0, (k2 - k3)^(-1), (k2 - k3)^(-1), (2 + k2 - k3)^(-1), 1, 
     1]/(8*k2*k3) - G[0, (k2 - k3)^(-1), (k2 - k3)^(-1), (2 + k2 - k3)^(-1), 
     (1 - 2*k3)^(-1), 1]/(8*k2*k3) + G[0, (k2 - k3)^(-1), (k2 - k3)^(-1), 
     -(k2 + k3)^(-1), -((-k2 - k3)/(k2 + k3)), 1]/(8*k2*k3) - 
   G[0, (k2 - k3)^(-1), (k2 - k3)^(-1), -(k2 + k3)^(-1), -(-1 + 2*k3)^(-1), 
     1]/(8*k2*k3) + G[0, (k2 - k3)^(-1), (k2 - k3)^(-1), (k2 + k3)^(-1), 1, 
     1]/(8*k2*k3) - G[0, (k2 - k3)^(-1), (k2 - k3)^(-1), (k2 + k3)^(-1), 
     (-k2 - k3)/(k2 + k3), 1]/(8*k2*k3) + 
   G[0, (k2 - k3)^(-1), (2 + k2 - k3)^(-1), 0, 1, 1]/(4*k2*k3) - 
   G[0, (k2 - k3)^(-1), (2 + k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1]/
    (4*k2*k3) - G[0, (k2 - k3)^(-1), (2 + k2 - k3)^(-1), (k2 - k3)^(-1), 1, 
     1]/(8*k2*k3) + G[0, (k2 - k3)^(-1), (2 + k2 - k3)^(-1), (k2 - k3)^(-1), 
     (1 - 2*k3)^(-1), 1]/(8*k2*k3) - G[0, (k2 - k3)^(-1), (2 + k2 - k3)^(-1), 
     -(-2 + k2 + k3)^(-1), -((2 - k2 - k3)/(-2 + k2 + k3)), 1]/(8*k2*k3) + 
   G[0, (k2 - k3)^(-1), (2 + k2 - k3)^(-1), -(-2 + k2 + k3)^(-1), 
     -(-1 + 2*k3)^(-1), 1]/(8*k2*k3) - 
   G[0, (k2 - k3)^(-1), -(k2 + k3)^(-1), -(-2 + k2 + k3)^(-1), 
     -((2 - k2 - k3)/(-2 + k2 + k3)), 1]/(8*k2*k3) + 
   G[0, (k2 - k3)^(-1), -(k2 + k3)^(-1), -(-2 + k2 + k3)^(-1), 
     -(-1 + 2*k3)^(-1), 1]/(8*k2*k3) + 
   G[0, (k2 - k3)^(-1), -(k2 + k3)^(-1), -(k2 + k3)^(-1), 
     -((-k2 - k3)/(k2 + k3)), 1]/(8*k2*k3) - 
   G[0, (k2 - k3)^(-1), -(k2 + k3)^(-1), -(k2 + k3)^(-1), -(-1 + 2*k3)^(-1), 
     1]/(8*k2*k3) + G[0, (k2 - k3)^(-1), (k2 + k3)^(-1), 0, 1, 1]/(8*k2*k3) - 
   G[0, (k2 - k3)^(-1), (k2 + k3)^(-1), 0, (-k2 - k3)/(k2 + k3), 1]/
    (8*k2*k3) - G[0, (k2 - k3)^(-1), (k2 + k3)^(-1), (k2 - k3)^(-1), 1, 1]/
    (8*k2*k3) + G[0, (k2 - k3)^(-1), (k2 + k3)^(-1), (k2 - k3)^(-1), 
     (-k2 + k3)/(k2 - k3), 1]/(8*k2*k3) - 
   G[0, (-k2 + k3)^(-1), 0, -(-k2 + k3)^(-1), -1, 1]/(4*k2*k3) + 
   G[0, (-k2 + k3)^(-1), 0, -(-k2 + k3)^(-1), -((k2 - k3)/(-k2 + k3)), 1]/
    (4*k2*k3) + G[0, (-k2 + k3)^(-1), 0, (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
     (k2 - k3)/(-k2 + k3), 1]/(4*k2*k3) - 
   G[0, (-k2 + k3)^(-1), 0, (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
     ((-k2 - k3)*(k2 - k3))/((-k2 + k3)*(k2 + k3)), 1]/(4*k2*k3) - 
   G[0, (-k2 + k3)^(-1), (-k2 + k3)^(-1), 0, 1, 1]/(8*k2*k3) + 
   G[0, (-k2 + k3)^(-1), (-k2 + k3)^(-1), 0, (k2 - k3)/(-k2 + k3), 1]/
    (8*k2*k3) - G[0, (-k2 + k3)^(-1), (-k2 + k3)^(-1), 
     (k2 - k3)/((-k2 + k3)*(k2 + k3)), (k2 - k3)/(-k2 + k3), 1]/(8*k2*k3) + 
   G[0, (-k2 + k3)^(-1), (-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
     ((-k2 - k3)*(k2 - k3))/((-k2 + k3)*(k2 + k3)), 1]/(8*k2*k3) + 
   G[0, (-k2 + k3)^(-1), -((k2 - k3)/((-k2 + k3)*(k2 + k3))), 0, 
     -((k2 - k3)/(-k2 + k3)), 1]/(8*k2*k3) - 
   G[0, (-k2 + k3)^(-1), -((k2 - k3)/((-k2 + k3)*(k2 + k3))), 0, 
     -(((-k2 - k3)*(k2 - k3))/((-k2 + k3)*(k2 + k3))), 1]/(8*k2*k3) + 
   G[0, (-k2 + k3)^(-1), -((k2 - k3)/((-k2 + k3)*(k2 + k3))), 
     -(-k2 + k3)^(-1), -1, 1]/(8*k2*k3) - 
   G[0, (-k2 + k3)^(-1), -((k2 - k3)/((-k2 + k3)*(k2 + k3))), 
     -(-k2 + k3)^(-1), -((k2 - k3)/(-k2 + k3)), 1]/(8*k2*k3) - 
   G[0, (-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
     (k2 - k3)/(-k2 + k3)^2, (k2 - k3)^2/(-k2 + k3)^2, 1]/(8*k2*k3) + 
   G[0, (-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
     (k2 - k3)/(-k2 + k3)^2, (k2 - k3)/(-k2 + k3), 1]/(8*k2*k3) - 
   G[0, (-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
     (k2 - k3)/((-k2 + k3)*(k2 + k3)), (k2 - k3)/(-k2 + k3), 1]/(8*k2*k3) + 
   G[0, (-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
     (k2 - k3)/((-k2 + k3)*(k2 + k3)), ((-k2 - k3)*(k2 - k3))/
      ((-k2 + k3)*(k2 + k3)), 1]/(8*k2*k3) + 
   (3*G[(-k2 - k3)^(-1), 0, 0, -(-k2 - k3)^(-1), -1, 1])/(8*k2*k3) - 
   (3*G[(-k2 - k3)^(-1), 0, 0, -(-k2 - k3)^(-1), -((k2 + k3)/(-k2 - k3)), 1])/
    (8*k2*k3) - (9*G[(-k2 - k3)^(-1), 0, 0, (-k2 - k3)^(-1), 1, 1])/
    (8*k2*k3) + (3*G[(-k2 - k3)^(-1), 0, 0, (-k2 - k3)^(-1), 
      (k2 + k3)/(-k2 - k3), 1])/(8*k2*k3) + 
   (3*G[(-k2 - k3)^(-1), 0, 0, (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1])/(4*k2*k3) - 
   (3*G[(-k2 - k3)^(-1), 0, 0, (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      (k2 + k3)/(-k2 - k3), 1])/(8*k2*k3) + 
   (3*G[(-k2 - k3)^(-1), 0, 0, (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      ((-k2 + k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3)), 1])/(8*k2*k3) - 
   (3*G[(-k2 - k3)^(-1), 0, 0, (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), 
      ((2 + k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 - k2 + k3)), 1])/(4*k2*k3) + 
   (3*G[(-k2 - k3)^(-1), 0, 0, (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), 
      ((2 + k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-2 - k2 + k3)), 1])/
    (4*k2*k3) - (3*G[(-k2 - k3)^(-1), 0, 0, 
      (k2 + k3)/((-k2 - k3)*(-k2 + k3)), (k2 + k3)/(-k2 - k3), 1])/
    (8*k2*k3) + (9*G[(-k2 - k3)^(-1), 0, 0, 
      (k2 + k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
       ((-k2 - k3)*(-k2 + k3)), 1])/(8*k2*k3) - 
   (3*G[(-k2 - k3)^(-1), 0, 0, (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1])/
    (4*k2*k3) + (3*G[(-k2 - k3)^(-1), 0, 0, 
      (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), ((2 - k2 - k3)*(k2 + k3))/
       ((-k2 - k3)*(-2 + k2 + k3)), 1])/(4*k2*k3) - 
   (3*G[(-k2 - k3)^(-1), 0, 0, (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1])/(4*k2*k3) - 
   G[(-k2 - k3)^(-1), 0, -(-k2 - k3)^(-1), 0, -1, 1]/(4*k2*k3) + 
   G[(-k2 - k3)^(-1), 0, -(-k2 - k3)^(-1), 0, -((k2 + k3)/(-k2 - k3)), 1]/
    (4*k2*k3) - G[(-k2 - k3)^(-1), 0, -(-k2 - k3)^(-1), 
     -((k2 + k3)/((-k2 - k3)*(k2 - k3))), -((k2 + k3)/(-k2 - k3)), 1]/
    (4*k2*k3) + G[(-k2 - k3)^(-1), 0, -(-k2 - k3)^(-1), 
     -((k2 + k3)/((-k2 - k3)*(k2 - k3))), 
     -(((-k2 + k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3))), 1]/(4*k2*k3) + 
   (3*G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 0, 1, 1])/(4*k2*k3) - 
   G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 0, (k2 + k3)/(-k2 - k3), 1]/
    (4*k2*k3) - G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 0, 
     (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]/(2*k2*k3) + 
   (3*G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 1, 1])/
    (8*k2*k3) - G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 
     (k2 + k3)/(-k2 - k3), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 
     (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]/(4*k2*k3) + 
   G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
     (k2 + k3)/(-k2 - k3), 1]/(4*k2*k3) - 
   G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
     ((-k2 + k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3)), 1]/(4*k2*k3) + 
   G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     (k2 + k3)/(-k2 - k3), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1]/(2*k2*k3) + 
   (3*G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
       ((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1])/(8*k2*k3) - 
   (3*G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), ((2 - k2 - k3)*(k2 + k3))/
       ((-k2 - k3)*(-2 + k2 + k3)), 1])/(8*k2*k3) + 
   (3*G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1])/(8*k2*k3) + 
   G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(k2 - k3)), 0, 
     (k2 + k3)/(-k2 - k3), 1]/(4*k2*k3) - 
   G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(k2 - k3)), 0, 
     ((-k2 + k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3)), 1]/(4*k2*k3) - 
   G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(k2 - k3)), -(-k2 - k3)^(-1), 
     -1, 1]/(8*k2*k3) + G[(-k2 - k3)^(-1), 0, 
     (k2 + k3)/((-k2 - k3)*(k2 - k3)), -(-k2 - k3)^(-1), 
     -((k2 + k3)/(-k2 - k3)), 1]/(8*k2*k3) + 
   G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(k2 - k3)), (-k2 - k3)^(-1), 
     1, 1]/(4*k2*k3) - G[(-k2 - k3)^(-1), 0, 
     (k2 + k3)/((-k2 - k3)*(k2 - k3)), (-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 
     1]/(4*k2*k3) + G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
     (k2 + k3)/((-k2 - k3)*(k2 - k3)), (k2 + k3)/(-k2 - k3), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
     (k2 + k3)/((-k2 - k3)*(k2 - k3)), ((-k2 + k3)*(k2 + k3))/
      ((-k2 - k3)*(k2 - k3)), 1]/(8*k2*k3) + 
   G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), 0, 
     ((2 + k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 - k2 + k3)), 1]/(2*k2*k3) - 
   G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), 0, 
     ((2 + k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-2 - k2 + k3)), 1]/
    (2*k2*k3) - G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), 
     ((2 + k2 - k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3)*(-2 - k2 + k3)), 
     ((2 + k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 - k2 + k3)), 1]/(4*k2*k3) + 
   G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), 
     ((2 + k2 - k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3)*(-2 - k2 + k3)), 
     ((2 + k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-2 - k2 + k3)), 1]/
    (4*k2*k3) - G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), 
     -(((2 + k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 - k2 + k3)*(-2 + k2 + k3))), 
     -(((2 - k2 - k3)*(2 + k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 - k2 + k3)*
        (-2 + k2 + k3))), 1]/(4*k2*k3) + 
   G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), 
     -(((2 + k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 - k2 + k3)*(-2 + k2 + k3))), 
     -(((2 + k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 - k2 + k3)*(-1 + 2*k3))), 1]/
    (4*k2*k3) + G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 0, 
     (k2 + k3)/(-k2 - k3), 1]/(4*k2*k3) - 
   (3*G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 0, 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1])/(4*k2*k3) + 
   G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 0, 
     ((k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]/(2*k2*k3) + 
   G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     -((k2 - k3)/((-k2 - k3)*(-k2 + k3))), -((k2 - k3)/(-k2 + k3)), 1]/
    (4*k2*k3) - G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     -((k2 - k3)/((-k2 - k3)*(-k2 + k3))), 
     -(((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)*(-1 + 2*k3))), 1]/
    (4*k2*k3) - G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     (k2 - k3)/((-k2 - k3)*(-k2 + k3)), (k2 - k3)/(-k2 + k3), 1]/(4*k2*k3) + 
   G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     (k2 - k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
      ((-k2 - k3)*(-k2 + k3)), 1]/(4*k2*k3) - 
   G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
      ((-k2 - k3)*(-k2 + k3)), 1]/(8*k2*k3) + 
   G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
      ((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]/(8*k2*k3) + 
   (3*G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(2 + k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1])/(8*k2*k3) - 
   (3*G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(2 + k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1])/
    (8*k2*k3) - G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     0, ((2 - k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 + k2 + k3)), 1]/(2*k2*k3) + 
   G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 0, 
     (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]/(2*k2*k3) + 
   G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (-k2 - k3)^(-1), 1, 1]/(4*k2*k3) - 
   G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]/(4*k2*k3) + 
   (3*G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), ((2 + k2 - k3)*(k2 + k3))/
       ((-k2 - k3)*(-2 - k2 + k3)), 1])/(8*k2*k3) - 
   (3*G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), ((2 + k2 - k3)*(k2 + k3))/
       ((1 - 2*k3)*(-k2 - k3)*(-2 - k2 + k3)), 1])/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), ((2 - k2 - k3)*(k2 + k3))/
      ((-k2 - k3)*(-2 + k2 + k3)), 1]/(8*k2*k3) + 
   G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 0, -(-k2 - k3)^(-1), -1, 1]/
    (4*k2*k3) + G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 0, -(-k2 - k3)^(-1), 
     -((k2 + k3)/(-k2 - k3)), 1]/(4*k2*k3) + 
   (3*G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 1, 1])/
    (8*k2*k3) - G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 
     (k2 + k3)/(-k2 - k3), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 
     (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]/(4*k2*k3) + 
   (3*G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 0, 
      (k2 + k3)/((-k2 - k3)*(k2 - k3)), (k2 + k3)/(-k2 - k3), 1])/(8*k2*k3) - 
   (3*G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 0, 
      (k2 + k3)/((-k2 - k3)*(k2 - k3)), ((-k2 + k3)*(k2 + k3))/
       ((-k2 - k3)*(k2 - k3)), 1])/(8*k2*k3) + 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 0, 
     (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), ((2 + k2 - k3)*(k2 + k3))/
      ((-k2 - k3)*(-2 - k2 + k3)), 1]/(2*k2*k3) - 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 0, 
     (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), ((2 + k2 - k3)*(k2 + k3))/
      ((1 - 2*k3)*(-k2 - k3)*(-2 - k2 + k3)), 1]/(2*k2*k3) - 
   (3*G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 0, 
      (k2 + k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
       ((-k2 - k3)*(-k2 + k3)), 1])/(8*k2*k3) + 
   (3*G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 0, 
      (k2 + k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
       ((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1])/(8*k2*k3) - 
   (3*G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 0, 
      (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), ((2 - k2 - k3)*(k2 + k3))/
       ((-k2 - k3)*(-2 + k2 + k3)), 1])/(8*k2*k3) + 
   (3*G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 0, 
      (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1])/(8*k2*k3) - 
   (3*G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (-k2 - k3)^(-1), 0, 1, 1])/
    (4*k2*k3) + G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (-k2 - k3)^(-1), 0, 
     (k2 + k3)/(-k2 - k3), 1]/(4*k2*k3) + 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (-k2 - k3)^(-1), 0, 
     (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]/(2*k2*k3) - 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (-k2 - k3)^(-1), 
     (k2 + k3)/((-k2 - k3)*(k2 - k3)), (k2 + k3)/(-k2 - k3), 1]/(4*k2*k3) + 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (-k2 - k3)^(-1), 
     (k2 + k3)/((-k2 - k3)*(k2 - k3)), ((-k2 + k3)*(k2 + k3))/
      ((-k2 - k3)*(k2 - k3)), 1]/(4*k2*k3) + 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (-k2 - k3)^(-1), 
     (k2 + k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
      ((-k2 - k3)*(-k2 + k3)), 1]/(4*k2*k3) - 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (-k2 - k3)^(-1), 
     (k2 + k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
      ((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]/(4*k2*k3) + 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (-k2 - k3)^(-1), 
     (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), ((2 - k2 - k3)*(k2 + k3))/
      ((-k2 - k3)*(-2 + k2 + k3)), 1]/(4*k2*k3) - 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (-k2 - k3)^(-1), 
     (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]/(4*k2*k3) - 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 0, 
     (k2 + k3)/(-k2 - k3), 1]/(8*k2*k3) + 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 0, 
     ((-k2 + k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3)), 1]/(8*k2*k3) + 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
     -(-k2 - k3)^(-1), -1, 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
     -(-k2 - k3)^(-1), -((k2 + k3)/(-k2 - k3)), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
     (-k2 - k3)^(-1), 1, 1]/(8*k2*k3) + 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
     (-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
     (k2 + k3)/((-k2 - k3)*(k2 - k3)), (k2 + k3)/(-k2 - k3), 1]/(8*k2*k3) + 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
     (k2 + k3)/((-k2 - k3)*(k2 - k3)), ((-k2 + k3)*(k2 + k3))/
      ((-k2 - k3)*(k2 - k3)), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 0, 
     (k2 + k3)/(-k2 - k3), 1]/(8*k2*k3) + 
   (3*G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      0, ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1])/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 0, 
     ((k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]/(4*k2*k3) - 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     -((k2 - k3)/((-k2 - k3)*(-k2 + k3))), -((k2 - k3)/(-k2 + k3)), 1]/
    (8*k2*k3) + G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 
     (k2 + k3)/((-k2 - k3)*(-k2 + k3)), -((k2 - k3)/((-k2 - k3)*(-k2 + k3))), 
     -(((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)*(-1 + 2*k3))), 1]/
    (8*k2*k3) + G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 
     (k2 + k3)/((-k2 - k3)*(-k2 + k3)), (k2 - k3)/((-k2 - k3)*(-k2 + k3)), 
     (k2 - k3)/(-k2 + k3), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     (k2 - k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
      ((-k2 - k3)*(-k2 + k3)), 1]/(8*k2*k3) + 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
      ((-k2 - k3)*(-k2 + k3)), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
      ((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(2 + k2 - k3)*(-k2 + k3)), 
     ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1]/(4*k2*k3) + 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(2 + k2 - k3)*(-k2 + k3)), 
     ((k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]/(4*k2*k3) + 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     0, ((2 - k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 + k2 + k3)), 1]/(4*k2*k3) - 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     0, (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]/(4*k2*k3) - 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (-k2 - k3)^(-1), 1, 1]/(8*k2*k3) + 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), ((2 + k2 - k3)*(k2 + k3))/
      ((-k2 - k3)*(-2 - k2 + k3)), 1]/(4*k2*k3) + 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), ((2 + k2 - k3)*(k2 + k3))/
      ((1 - 2*k3)*(-k2 - k3)*(-2 - k2 + k3)), 1]/(4*k2*k3) + 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), ((2 - k2 - k3)*(k2 + k3))/
      ((-k2 - k3)*(-2 + k2 + k3)), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]/(8*k2*k3) + 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 0, (-k2 - k3)^(-1), 
     1, 1]/(4*k2*k3) - G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
     0, (-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]/(4*k2*k3) - 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 0, 
     -((k2 + k3)/((-k2 - k3)*(k2 - k3))), -((k2 + k3)/(-k2 - k3)), 1]/
    (4*k2*k3) + G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 0, 
     -((k2 + k3)/((-k2 - k3)*(k2 - k3))), 
     -(((-k2 + k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3))), 1]/(4*k2*k3) + 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), -(-k2 - k3)^(-1), 0, 
     -1, 1]/(8*k2*k3) - G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
     -(-k2 - k3)^(-1), 0, -((k2 + k3)/(-k2 - k3)), 1]/(8*k2*k3) + 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), -(-k2 - k3)^(-1), 
     -((k2 + k3)/((-k2 - k3)*(k2 - k3))), -((k2 + k3)/(-k2 - k3)), 1]/
    (8*k2*k3) - G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
     -(-k2 - k3)^(-1), -((k2 + k3)/((-k2 - k3)*(k2 - k3))), 
     -(((-k2 + k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3))), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), (-k2 - k3)^(-1), 
     (-k2 - k3)^(-1), 1, 1]/(8*k2*k3) + 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), (-k2 - k3)^(-1), 
     (-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), (-k2 - k3)^(-1), 
     (k2 + k3)/((-k2 - k3)*(-k2 + k3)), (k2 + k3)/(-k2 - k3), 1]/(8*k2*k3) + 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), (-k2 - k3)^(-1), 
     (k2 + k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
      ((-k2 - k3)*(-k2 + k3)), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
     (k2 + k3)/((-k2 - k3)*(k2 - k3)), 0, (k2 + k3)/(-k2 - k3), 1]/
    (8*k2*k3) + G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
     (k2 + k3)/((-k2 - k3)*(k2 - k3)), 0, ((-k2 + k3)*(k2 + k3))/
      ((-k2 - k3)*(k2 - k3)), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
     (k2 + k3)/((-k2 - k3)*(k2 - k3)), (-k2 - k3)^(-1), 1, 1]/(8*k2*k3) + 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
     (k2 + k3)/((-k2 - k3)*(k2 - k3)), (-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 
     1]/(8*k2*k3) + G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 0, 
     -((k2 - k3)/((-k2 - k3)*(-k2 + k3))), -((k2 - k3)/(-k2 + k3)), 1]/
    (4*k2*k3) - G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 0, 
     -((k2 - k3)/((-k2 - k3)*(-k2 + k3))), 
     -(((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)*(-1 + 2*k3))), 1]/
    (4*k2*k3) - G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 0, 
     (k2 - k3)/((-k2 - k3)*(-k2 + k3)), (k2 - k3)/(-k2 + k3), 1]/(8*k2*k3) + 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 0, 
     (k2 - k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
      ((-k2 - k3)*(-k2 + k3)), 1]/(8*k2*k3) + 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 0, 
     (k2 + k3)/((-k2 - k3)*(-k2 + k3)), (k2 + k3)/(-k2 - k3), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 0, 
     (k2 + k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
      ((-k2 - k3)*(-k2 + k3)), 1]/(4*k2*k3) + 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 0, 
     (k2 + k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
      ((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]/(8*k2*k3) + 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 0, 
     ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(2 + k2 - k3)*(-k2 + k3)), 
     ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 0, 
     ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(2 + k2 - k3)*(-k2 + k3)), 
     ((k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 0, 
     -(((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)*(-2 + k2 + k3))), 
     -(((2 - k2 - k3)*(k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)*
        (-2 + k2 + k3))), 1]/(4*k2*k3) + 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 0, 
     -(((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)*(-2 + k2 + k3))), 
     -(((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)*(-1 + 2*k3))), 1]/
    (4*k2*k3) - G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     -((k2 - k3)/((-k2 - k3)*(-k2 + k3))), 
     -((k2 - k3)/((-k2 - k3)*(-k2 + k3))), -((k2 - k3)/(-k2 + k3)), 1]/
    (8*k2*k3) + G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     -((k2 - k3)/((-k2 - k3)*(-k2 + k3))), 
     -((k2 - k3)/((-k2 - k3)*(-k2 + k3))), 
     -(((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)*(-1 + 2*k3))), 1]/
    (8*k2*k3) + G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     -((k2 - k3)/((-k2 - k3)*(-k2 + k3))), 
     -(((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)*(-2 + k2 + k3))), 
     -(((2 - k2 - k3)*(k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)*
        (-2 + k2 + k3))), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     -((k2 - k3)/((-k2 - k3)*(-k2 + k3))), 
     -(((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)*(-2 + k2 + k3))), 
     -(((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)*(-1 + 2*k3))), 1]/
    (8*k2*k3) + G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     (k2 - k3)/((-k2 - k3)*(-k2 + k3)), 0, (k2 - k3)/(-k2 + k3), 1]/
    (8*k2*k3) - G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     (k2 - k3)/((-k2 - k3)*(-k2 + k3)), 0, ((k2 - k3)*(k2 + k3))/
      ((-k2 - k3)*(-k2 + k3)), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     (k2 - k3)/((-k2 - k3)*(-k2 + k3)), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     (k2 + k3)/(-k2 - k3), 1]/(8*k2*k3) + 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     (k2 - k3)/((-k2 - k3)*(-k2 + k3)), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 0, (k2 + k3)/(-k2 - k3), 1]/
    (8*k2*k3) + (3*G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 0, ((k2 - k3)*(k2 + k3))/
       ((-k2 - k3)*(-k2 + k3)), 1])/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 0, ((k2 - k3)*(k2 + k3))/
      ((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]/(4*k2*k3) - 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-k2 + k3)), -((k2 - k3)/((-k2 - k3)*(-k2 + k3))), 
     -((k2 - k3)/(-k2 + k3)), 1]/(8*k2*k3) + 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-k2 + k3)), -((k2 - k3)/((-k2 - k3)*(-k2 + k3))), 
     -(((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)*(-1 + 2*k3))), 1]/
    (8*k2*k3) + G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-k2 + k3)), (k2 - k3)/((-k2 - k3)*(-k2 + k3)), 
     (k2 - k3)/(-k2 + k3), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-k2 + k3)), (k2 - k3)/((-k2 - k3)*(-k2 + k3)), 
     ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
      ((-k2 - k3)*(2 + k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
      ((-k2 - k3)*(-k2 + k3)), 1]/(8*k2*k3) + 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
      ((-k2 - k3)*(2 + k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
      ((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(2 + k2 - k3)*(-k2 + k3)), 0, 
     ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1]/(4*k2*k3) + 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(2 + k2 - k3)*(-k2 + k3)), 0, 
     ((k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]/(4*k2*k3) + 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(2 + k2 - k3)*(-k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
      ((-k2 - k3)*(-k2 + k3)), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(2 + k2 - k3)*(-k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
      ((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]/(8*k2*k3) + 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(2 + k2 - k3)*(-k2 + k3)), 
     -(((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)*(-2 + k2 + k3))), 
     -(((2 - k2 - k3)*(k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)*
        (-2 + k2 + k3))), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
     ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(2 + k2 - k3)*(-k2 + k3)), 
     -(((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)*(-2 + k2 + k3))), 
     -(((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)*(-1 + 2*k3))), 1]/
    (8*k2*k3) + G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 0, 
     (-k2 - k3)^(-1), 1, 1]/(4*k2*k3) - 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 0, 
     (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]/(4*k2*k3) + 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 0, 
     (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), ((2 + k2 - k3)*(k2 + k3))/
      ((-k2 - k3)*(-2 - k2 + k3)), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 0, 
     (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), ((2 + k2 - k3)*(k2 + k3))/
      ((1 - 2*k3)*(-k2 - k3)*(-2 - k2 + k3)), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 0, 
     (k2 + k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
      ((-k2 - k3)*(-k2 + k3)), 1]/(4*k2*k3) + 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 0, 
     (k2 + k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
      ((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]/(4*k2*k3) - 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 0, 
     (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), ((2 - k2 - k3)*(k2 + k3))/
      ((-k2 - k3)*(-2 + k2 + k3)), 1]/(8*k2*k3) + 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 0, 
     (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), (-k2 - k3)^(-1), 
     (-k2 - k3)^(-1), 1, 1]/(8*k2*k3) + 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), (-k2 - k3)^(-1), 
     (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]/(8*k2*k3) + 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), (-k2 - k3)^(-1), 
     (k2 + k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
      ((-k2 - k3)*(-k2 + k3)), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), (-k2 - k3)^(-1), 
     (k2 + k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
      ((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), 0, ((2 + k2 - k3)*(k2 + k3))/
      ((-k2 - k3)*(-2 - k2 + k3)), 1]/(4*k2*k3) + 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), 0, ((2 + k2 - k3)*(k2 + k3))/
      ((1 - 2*k3)*(-k2 - k3)*(-2 - k2 + k3)), 1]/(4*k2*k3) + 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), ((2 + k2 - k3)*(k2 + k3))/
      ((-k2 - k3)*(k2 - k3)*(-2 - k2 + k3)), ((2 + k2 - k3)*(k2 + k3))/
      ((-k2 - k3)*(-2 - k2 + k3)), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), ((2 + k2 - k3)*(k2 + k3))/
      ((-k2 - k3)*(k2 - k3)*(-2 - k2 + k3)), ((2 + k2 - k3)*(k2 + k3))/
      ((1 - 2*k3)*(-k2 - k3)*(-2 - k2 + k3)), 1]/(8*k2*k3) + 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), 
     -(((2 + k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 - k2 + k3)*(-2 + k2 + k3))), 
     -(((2 - k2 - k3)*(2 + k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 - k2 + k3)*
        (-2 + k2 + k3))), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), 
     -(((2 + k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 - k2 + k3)*(-2 + k2 + k3))), 
     -(((2 + k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 - k2 + k3)*(-1 + 2*k3))), 1]/
    (8*k2*k3) + G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 0, ((2 - k2 - k3)*(k2 + k3))/
      ((-k2 - k3)*(-2 + k2 + k3)), 1]/(4*k2*k3) - 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 0, 
     (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]/(4*k2*k3) - 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), (-k2 - k3)^(-1), 1, 1]/
    (8*k2*k3) + G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), (-k2 - k3)^(-1), 
     (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]/(8*k2*k3) - 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), ((2 + k2 - k3)*(k2 + k3))/
      ((-k2 - k3)*(-2 - k2 + k3)), 1]/(8*k2*k3) + 
   G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
     (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), ((2 + k2 - k3)*(k2 + k3))/
      ((1 - 2*k3)*(-k2 - k3)*(-2 - k2 + k3)), 1]/(8*k2*k3) - 
   (G[0, 1, 1 - 2*k3]*G[0, 1, -k2 - k3]*Log[2])/(8*k2*k3) + 
   (G[0, 1, 1 - 2*k3]*G[0, 1, 2 - k2 - k3]*Log[2])/(8*k2*k3) + 
   (G[0, 1, -k2 - k3]*G[0, 1, 2 - k2 - k3]*Log[2])/(8*k2*k3) - 
   (G[0, 1, 2 - k2 - k3]^2*Log[2])/(8*k2*k3) + 
   (G[0, 1, 1 - 2*k2]*G[0, 1, k2 - k3]*Log[2])/(8*k2*k3) - 
   (G[0, 1, 2 - k2 - k3]*G[0, 1, k2 - k3]*Log[2])/(8*k2*k3) - 
   (G[0, 1, 1 - 2*k2]*G[0, 1, 2 + k2 - k3]*Log[2])/(8*k2*k3) + 
   (G[0, 1, 2 - k2 - k3]*G[0, 1, 2 + k2 - k3]*Log[2])/(8*k2*k3) - 
   (Pi^2*G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*Log[2])/
    (48*k2*k3) - (G[0, 1, 1 - 2*k3]*G[(-k2 - k3)^(-1), 
      (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*Log[2])/(8*k2*k3) + 
   (G[0, 1, 2 + k2 - k3]*G[(-k2 - k3)^(-1), 
      (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*Log[2])/(8*k2*k3) - 
   (G[0, 1, -k2 - k3]*G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      1]*Log[2])/(8*k2*k3) + (G[0, 1, 2 - k2 - k3]*
     G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*Log[2])/
    (8*k2*k3) + (G[0, 1, 2 - k2 - k3]*G[(-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*Log[2])/(8*k2*k3) - 
   (G[0, 1, 2 + k2 - k3]*G[(-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*Log[2])/(8*k2*k3) + 
   (Pi^2*G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2])/
    (48*k2*k3) - (G[0, 1, 2 - k2 - k3]*G[(-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2])/(8*k2*k3) + 
   (G[0, 1, k2 - k3]*G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 
      1]*Log[2])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*
     G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2])/
    (8*k2*k3) + (Pi^2*G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((-1 + 2*k2)*(2 - k2 - k3)), 1]*Log[2])/(48*k2*k3) + 
   (G[0, 1, 1 - 2*k3]*G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((-1 + 2*k2)*(2 - k2 - k3)), 1]*Log[2])/(8*k2*k3) - 
   (G[0, 1, k2 - k3]*G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((-1 + 2*k2)*(2 - k2 - k3)), 1]*Log[2])/(8*k2*k3) - 
   (G[0, 1, -k2 - k3]*G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(k2 + k3)), 1]*Log[2])/(8*k2*k3) + 
   (G[0, 1, k2 - k3]*G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(k2 + k3)), 1]*Log[2])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 1]*
     Log[2])/(8*k2*k3) - 
   (Pi^2*G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     Log[2])/(48*k2*k3) + (G[0, 1, -k2 - k3]*G[(2 - k2 - k3)^(-1), 
      (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*Log[2])/(4*k2*k3) - 
   (G[0, 1, 2 - k2 - k3]*G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-1 + 2*k3)), 1]*Log[2])/(8*k2*k3) - 
   (G[0, 1, k2 - k3]*G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-1 + 2*k3)), 1]*Log[2])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*
     G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     Log[2])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     Log[2])/(8*k2*k3) + (G[0, 1, 1 - 2*k2]*G[(k2 - k3)^(-1), 
      (1 - 2*k3)^(-1), 1]*Log[2])/(8*k2*k3) - 
   (G[0, 1, -k2 - k3]*G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2])/
    (8*k2*k3) - (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((-1 + 2*k2)*(2 - k2 - k3)), 1]*G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*
     Log[2])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 1]*
     G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2])/(8*k2*k3) - 
   (G[0, 1, 1 - 2*k2]*G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2])/
    (8*k2*k3) + (G[0, 1, 2 - k2 - k3]*G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 
      1]*Log[2])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*
     G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2])/(8*k2*k3) - 
   (3*G[0, 0, (-k2 - k3)^(-1), 1, 1]*Log[2])/(8*k2*k3) + 
   (3*G[0, 0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2])/
    (8*k2*k3) + (3*G[0, 0, (2 - k2 - k3)^(-1), 1, 1]*Log[2])/(8*k2*k3) - 
   (3*G[0, 0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 
      1]*Log[2])/(8*k2*k3) + (3*G[0, 0, (k2 - k3)^(-1), 1, 1]*Log[2])/
    (8*k2*k3) - (3*G[0, 0, (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2])/
    (8*k2*k3) - (3*G[0, 0, (2 + k2 - k3)^(-1), 1, 1]*Log[2])/(8*k2*k3) + 
   (3*G[0, 0, (2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2])/(8*k2*k3) + 
   (G[0, (-k2 - k3)^(-1), 0, 1, 1]*Log[2])/(4*k2*k3) - 
   (G[0, (-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2])/
    (4*k2*k3) + (G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 1, 1]*Log[2])/
    (8*k2*k3) - (G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2])/(8*k2*k3) - 
   (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1]*Log[2])/(4*k2*k3) + 
   (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]*Log[2])/
    (4*k2*k3) - (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      ((2 - k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 + k2 + k3)), 1]*Log[2])/
    (8*k2*k3) + (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2])/(8*k2*k3) - 
   (G[0, (2 - k2 - k3)^(-1), 0, 1, 1]*Log[2])/(4*k2*k3) + 
   (G[0, (2 - k2 - k3)^(-1), 0, (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 
      1]*Log[2])/(4*k2*k3) - (G[0, (2 - k2 - k3)^(-1), (2 - k2 - k3)^(-1), 1, 
      1]*Log[2])/(8*k2*k3) + (G[0, (2 - k2 - k3)^(-1), (2 - k2 - k3)^(-1), 
      (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*Log[2])/(8*k2*k3) + 
   (G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 
      ((2 + k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(-2 - k2 + k3)), 1]*
     Log[2])/(4*k2*k3) - 
   (G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 
      ((2 + k2 - k3)*(-2 + k2 + k3))/((1 - 2*k3)*(2 - k2 - k3)*
        (-2 - k2 + k3)), 1]*Log[2])/(4*k2*k3) + 
   (G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 
      ((-k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(k2 + k3)), 1]*Log[2])/
    (8*k2*k3) - (G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(k2 + k3)), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 
      1]*Log[2])/(8*k2*k3) - (G[0, (k2 - k3)^(-1), 0, 1, 1]*Log[2])/
    (4*k2*k3) + (G[0, (k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1]*Log[2])/
    (4*k2*k3) + (G[0, (k2 - k3)^(-1), (2 + k2 - k3)^(-1), 1, 1]*Log[2])/
    (8*k2*k3) - (G[0, (k2 - k3)^(-1), (2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*
     Log[2])/(8*k2*k3) + (G[0, (k2 - k3)^(-1), -(k2 + k3)^(-1), 
      -((-k2 - k3)/(k2 + k3)), 1]*Log[2])/(8*k2*k3) - 
   (G[0, (k2 - k3)^(-1), -(k2 + k3)^(-1), -(-1 + 2*k3)^(-1), 1]*Log[2])/
    (8*k2*k3) + (G[0, (2 + k2 - k3)^(-1), 0, 1, 1]*Log[2])/(4*k2*k3) - 
   (G[0, (2 + k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1]*Log[2])/(4*k2*k3) - 
   (G[0, (2 + k2 - k3)^(-1), (k2 - k3)^(-1), 1, 1]*Log[2])/(8*k2*k3) + 
   (G[0, (2 + k2 - k3)^(-1), (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2])/
    (8*k2*k3) - (G[0, (2 + k2 - k3)^(-1), -(-2 + k2 + k3)^(-1), 
      -((2 - k2 - k3)/(-2 + k2 + k3)), 1]*Log[2])/(8*k2*k3) + 
   (G[0, (2 + k2 - k3)^(-1), -(-2 + k2 + k3)^(-1), -(-1 + 2*k3)^(-1), 1]*
     Log[2])/(8*k2*k3) + (G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 1, 1]*
     Log[2])/(8*k2*k3) - (G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), 
      ((2 + k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 - k2 + k3)), 1]*Log[2])/
    (4*k2*k3) - (G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), 
      ((2 + k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-2 - k2 + k3)), 1]*
     Log[2])/(4*k2*k3) - 
   (G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1]*Log[2])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]*Log[2])/
    (8*k2*k3) - (G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      ((2 - k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 + k2 + k3)), 1]*Log[2])/
    (4*k2*k3) + (G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2])/(4*k2*k3) - 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 0, 1, 1]*Log[2])/(4*k2*k3) + 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 0, 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2])/(4*k2*k3) + 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1]*Log[2])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]*Log[2])/
    (8*k2*k3) + (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), ((2 - k2 - k3)*(k2 + k3))/
       ((-k2 - k3)*(-2 + k2 + k3)), 1]*Log[2])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/
       ((-k2 - k3)*(-2 + k2 + k3)), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     Log[2])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 0, 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1]*Log[2])/(4*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 0, 
      ((k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]*Log[2])/
    (4*k2*k3) - (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      -((k2 - k3)/((-k2 - k3)*(-k2 + k3))), -((k2 - k3)/(-k2 + k3)), 1]*
     Log[2])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      -((k2 - k3)/((-k2 - k3)*(-k2 + k3))), 
      -(((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)*(-1 + 2*k3))), 1]*
     Log[2])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(2 + k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1]*Log[2])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(2 + k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]*Log[2])/
    (8*k2*k3) - (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), ((2 + k2 - k3)*(k2 + k3))/
       ((-k2 - k3)*(-2 - k2 + k3)), 1]*Log[2])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), ((2 + k2 - k3)*(k2 + k3))/
       ((1 - 2*k3)*(-k2 - k3)*(-2 - k2 + k3)), 1]*Log[2])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), ((2 - k2 - k3)*(k2 + k3))/
       ((-k2 - k3)*(-2 + k2 + k3)), 1]*Log[2])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2])/(8*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), 0, (2 - k2 - k3)^(-1), 1, 1]*Log[2])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), 0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-1 + 2*k3)), 1]*Log[2])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), 0, (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 
      ((2 + k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(-2 - k2 + k3)), 1]*
     Log[2])/(8*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), 0, (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 
      ((2 + k2 - k3)*(-2 + k2 + k3))/((1 - 2*k3)*(2 - k2 - k3)*
        (-2 - k2 + k3)), 1]*Log[2])/(8*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), 0, (-2 + k2 + k3)/((2 - k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(-k2 + k3)), 1]*Log[2])/
    (4*k2*k3) + (G[(2 - k2 - k3)^(-1), 0, (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-k2 + k3)), ((k2 - k3)*(-2 + k2 + k3))/
       ((1 - 2*k3)*(2 - k2 - k3)*(-k2 + k3)), 1]*Log[2])/(4*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), 0, (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 
      ((-k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(k2 + k3)), 1]*Log[2])/
    (4*k2*k3) - (G[(2 - k2 - k3)^(-1), 0, (-2 + k2 + k3)/
       ((2 - k2 - k3)*(k2 + k3)), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 
      1]*Log[2])/(4*k2*k3) + (G[(2 - k2 - k3)^(-1), (2 - k2 - k3)^(-1), 0, 1, 
      1]*Log[2])/(4*k2*k3) - (G[(2 - k2 - k3)^(-1), (2 - k2 - k3)^(-1), 0, 
      (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*Log[2])/(4*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-2 - k2 + k3)), ((2 + k2 - k3)*(-2 + k2 + k3))/
       ((2 - k2 - k3)*(-2 - k2 + k3)), 1]*Log[2])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-2 - k2 + k3)), ((2 + k2 - k3)*(-2 + k2 + k3))/
       ((1 - 2*k3)*(2 - k2 - k3)*(-2 - k2 + k3)), 1]*Log[2])/(8*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(k2 + k3)), ((-k2 - k3)*(-2 + k2 + k3))/
       ((2 - k2 - k3)*(k2 + k3)), 1]*Log[2])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(k2 + k3)), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 
      1]*Log[2])/(8*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 0, 
      ((2 + k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(-2 - k2 + k3)), 1]*
     Log[2])/(4*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 0, 
      ((2 + k2 - k3)*(-2 + k2 + k3))/((1 - 2*k3)*(2 - k2 - k3)*
        (-2 - k2 + k3)), 1]*Log[2])/(4*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 
      -((2 + k2 - k3)/((2 - k2 - k3)*(-2 - k2 + k3))), 
      -((2 + k2 - k3)/(-2 - k2 + k3)), 1]*Log[2])/(8*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 
      -((2 + k2 - k3)/((2 - k2 - k3)*(-2 - k2 + k3))), 
      -(((2 + k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(-2 - k2 + k3)*
         (-1 + 2*k3))), 1]*Log[2])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 
      ((2 + k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(k2 - k3)*
        (-2 - k2 + k3)), ((2 + k2 - k3)*(-2 + k2 + k3))/
       ((2 - k2 - k3)*(-2 - k2 + k3)), 1]*Log[2])/(8*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 
      ((2 + k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(k2 - k3)*
        (-2 - k2 + k3)), ((2 + k2 - k3)*(-2 + k2 + k3))/
       ((1 - 2*k3)*(2 - k2 - k3)*(-2 - k2 + k3)), 1]*Log[2])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 
      (-2 + k2 + k3)/((2 - k2 - k3)*(-k2 + k3)), ((k2 - k3)*(-2 + k2 + k3))/
       ((2 - k2 - k3)*(-k2 + k3)), 1]*Log[2])/(8*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 
      (-2 + k2 + k3)/((2 - k2 - k3)*(-k2 + k3)), ((k2 - k3)*(-2 + k2 + k3))/
       ((1 - 2*k3)*(2 - k2 - k3)*(-k2 + k3)), 1]*Log[2])/(8*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 
      (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), ((-k2 - k3)*(-2 + k2 + k3))/
       ((2 - k2 - k3)*(k2 + k3)), 1]*Log[2])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 
      (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-1 + 2*k3)), 1]*Log[2])/(8*k2*k3) - 
   (G[0, 0, 1, -k2 - k3]*Log[2]^2)/(16*k2*k3) + 
   (G[0, 0, 1, 2 - k2 - k3]*Log[2]^2)/(16*k2*k3) + 
   (G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 1]*Log[2]^2)/(16*k2*k3) - 
   (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2]^2)/
    (16*k2*k3) - (G[0, (2 - k2 - k3)^(-1), (2 - k2 - k3)^(-1), 1]*Log[2]^2)/
    (16*k2*k3) + (G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-1 + 2*k3)), 1]*Log[2]^2)/(16*k2*k3) - 
   (G[0, (k2 - k3)^(-1), 1, 1]*Log[2]^2)/(16*k2*k3) + 
   (G[0, (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2]^2)/(16*k2*k3) + 
   (G[0, (2 + k2 - k3)^(-1), 1, 1]*Log[2]^2)/(16*k2*k3) - 
   (G[0, (2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2]^2)/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), 0, 1, 1]*Log[2]^2)/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 1]*Log[2]^2)/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 
      1]*Log[2]^2)/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1]*Log[2]^2)/
    (16*k2*k3) - (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]*Log[2]^2)/
    (16*k2*k3) + (G[(2 - k2 - k3)^(-1), 0, 1, 1]*Log[2]^2)/(16*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), 0, (2 - k2 - k3)^(-1), 1]*Log[2]^2)/(16*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-1 + 2*k3)), 1]*Log[2]^2)/(16*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 
      ((2 + k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(-2 - k2 + k3)), 1]*
     Log[2]^2)/(16*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 
      ((2 + k2 - k3)*(-2 + k2 + k3))/((1 - 2*k3)*(2 - k2 - k3)*
        (-2 - k2 + k3)), 1]*Log[2]^2)/(16*k2*k3) - 
   (Pi^2*G[0, 1, -k2 - k3]*Log[2*k2])/(48*k2*k3) - 
   (G[0, 1, 1 - 2*k3]*G[0, 1, -k2 - k3]*Log[2*k2])/(4*k2*k3) + 
   (G[0, 1, -k2 - k3]^2*Log[2*k2])/(8*k2*k3) + 
   (Pi^2*G[0, 1, 2 - k2 - k3]*Log[2*k2])/(96*k2*k3) + 
   (Pi^2*G[0, 1, k2 - k3]*Log[2*k2])/(48*k2*k3) + 
   (G[0, 1, 1 - 2*k3]*G[0, 1, k2 - k3]*Log[2*k2])/(4*k2*k3) - 
   (G[0, 1, 2 - k2 - k3]*G[0, 1, k2 - k3]*Log[2*k2])/(8*k2*k3) - 
   (G[0, 1, k2 - k3]^2*Log[2*k2])/(8*k2*k3) - 
   (Pi^2*G[0, 1, 2 + k2 - k3]*Log[2*k2])/(96*k2*k3) + 
   (G[0, 1, k2 - k3]*G[0, 1, 2 + k2 - k3]*Log[2*k2])/(8*k2*k3) - 
   (Pi^2*G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*Log[2*k2])/(24*k2*k3) - 
   (G[0, 1, 1 - 2*k3]*G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*Log[2*k2])/
    (4*k2*k3) + (G[0, 1, -k2 - k3]*G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 
      1]*Log[2*k2])/(8*k2*k3) + 
   (G[0, 1, 2 + k2 - k3]*G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*
     Log[2*k2])/(8*k2*k3) + (G[0, 1, k2 - k3]*G[(-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*Log[2*k2])/(8*k2*k3) - 
   (G[0, 1, 2 + k2 - k3]*G[(-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*Log[2*k2])/(8*k2*k3) - 
   (G[0, 1, -k2 - k3]*G[(-k2 - k3)^(-1), (k2 + k3)/
       ((-k2 - k3)*(-2 + k2 + k3)), 1]*Log[2*k2])/(8*k2*k3) + 
   (G[0, 1, k2 - k3]*G[(-k2 - k3)^(-1), (k2 + k3)/
       ((-k2 - k3)*(-2 + k2 + k3)), 1]*Log[2*k2])/(8*k2*k3) + 
   (Pi^2*G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2*k2])/
    (48*k2*k3) + (G[0, 1, -k2 - k3]*G[(-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2*k2])/(8*k2*k3) + 
   (G[0, 1, 2 - k2 - k3]*G[(-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2*k2])/(8*k2*k3) - 
   (G[0, 1, k2 - k3]*G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 
      1]*Log[2*k2])/(4*k2*k3) + (G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*
     G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2*k2])/
    (8*k2*k3) - (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2*k2])/
    (8*k2*k3) + (Pi^2*G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-1 + 2*k3)), 1]*Log[2*k2])/(96*k2*k3) - 
   (G[0, 1, -k2 - k3]*G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-1 + 2*k3)), 1]*Log[2*k2])/(8*k2*k3) - 
   (Pi^2*G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2*k2])/(48*k2*k3) + 
   (G[0, 1, -k2 - k3]*G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2*k2])/
    (4*k2*k3) - (G[0, 1, 2 - k2 - k3]*G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*
     Log[2*k2])/(8*k2*k3) - (G[0, 1, k2 - k3]*G[(k2 - k3)^(-1), 
      (1 - 2*k3)^(-1), 1]*Log[2*k2])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*
     G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2*k2])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2*k2])/(8*k2*k3) + 
   (Pi^2*G[(k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*Log[2*k2])/(24*k2*k3) + 
   (G[0, 1, 1 - 2*k3]*G[(k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*Log[2*k2])/
    (4*k2*k3) - (G[0, 1, -k2 - k3]*G[(k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*
     Log[2*k2])/(8*k2*k3) - (G[0, 1, 2 - k2 - k3]*
     G[(k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*Log[2*k2])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     G[(k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*Log[2*k2])/(8*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     G[(k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*Log[2*k2])/(8*k2*k3) - 
   (G[0, 1, -k2 - k3]*G[(k2 - k3)^(-1), -(k2 + k3)^(-1), 1]*Log[2*k2])/
    (8*k2*k3) + (G[0, 1, 2 - k2 - k3]*G[(k2 - k3)^(-1), -(k2 + k3)^(-1), 1]*
     Log[2*k2])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     G[(k2 - k3)^(-1), -(k2 + k3)^(-1), 1]*Log[2*k2])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     G[(k2 - k3)^(-1), -(k2 + k3)^(-1), 1]*Log[2*k2])/(8*k2*k3) - 
   (Pi^2*G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2*k2])/(96*k2*k3) + 
   (G[0, 1, k2 - k3]*G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2*k2])/
    (8*k2*k3) + (G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*
     G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2*k2])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*
     G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2*k2])/(8*k2*k3) - 
   (G[0, 0, (-k2 - k3)^(-1), 1, 1]*Log[2*k2])/(2*k2*k3) + 
   (G[0, 0, (-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*Log[2*k2])/(8*k2*k3) + 
   (3*G[0, 0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     Log[2*k2])/(8*k2*k3) + (3*G[0, 0, (2 - k2 - k3)^(-1), 1, 1]*Log[2*k2])/
    (8*k2*k3) - (3*G[0, 0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-1 + 2*k3)), 1]*Log[2*k2])/(8*k2*k3) + 
   (G[0, 0, (k2 - k3)^(-1), 1, 1]*Log[2*k2])/(2*k2*k3) - 
   (3*G[0, 0, (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2*k2])/(8*k2*k3) - 
   (G[0, 0, (k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*Log[2*k2])/(8*k2*k3) - 
   (3*G[0, 0, (2 + k2 - k3)^(-1), 1, 1]*Log[2*k2])/(8*k2*k3) + 
   (3*G[0, 0, (2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2*k2])/(8*k2*k3) + 
   (G[0, 0, (-k2 + k3)^(-1), 1, 1]*Log[2*k2])/(8*k2*k3) - 
   (G[0, 0, (-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*Log[2*k2])/(8*k2*k3) - 
   (G[0, 0, (k2 + k3)^(-1), 1, 1]*Log[2*k2])/(8*k2*k3) + 
   (G[0, 0, (k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*Log[2*k2])/(8*k2*k3) + 
   (3*G[0, (-k2 - k3)^(-1), 0, 1, 1]*Log[2*k2])/(8*k2*k3) - 
   (G[0, (-k2 - k3)^(-1), 0, (k2 + k3)/(-k2 - k3), 1]*Log[2*k2])/(8*k2*k3) - 
   (G[0, (-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     Log[2*k2])/(4*k2*k3) + (G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 1, 1]*
     Log[2*k2])/(8*k2*k3) - (G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2*k2])/(8*k2*k3) + 
   (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      (k2 + k3)/(-k2 - k3), 1]*Log[2*k2])/(8*k2*k3) - 
   (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      ((-k2 + k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3)), 1]*Log[2*k2])/
    (8*k2*k3) - (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1]*Log[2*k2])/
    (8*k2*k3) + (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]*Log[2*k2])/
    (8*k2*k3) - (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      ((2 - k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 + k2 + k3)), 1]*Log[2*k2])/
    (4*k2*k3) + (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2*k2])/(4*k2*k3) - 
   (G[0, (2 - k2 - k3)^(-1), 0, 1, 1]*Log[2*k2])/(4*k2*k3) + 
   (G[0, (2 - k2 - k3)^(-1), 0, (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 
      1]*Log[2*k2])/(4*k2*k3) + 
   (G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 
      ((2 + k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(-2 - k2 + k3)), 1]*
     Log[2*k2])/(8*k2*k3) - 
   (G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 
      ((2 + k2 - k3)*(-2 + k2 + k3))/((1 - 2*k3)*(2 - k2 - k3)*
        (-2 - k2 + k3)), 1]*Log[2*k2])/(8*k2*k3) + 
   (G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 
      ((-k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(k2 + k3)), 1]*Log[2*k2])/
    (8*k2*k3) - (G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(k2 + k3)), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 
      1]*Log[2*k2])/(8*k2*k3) - (3*G[0, (k2 - k3)^(-1), 0, 1, 1]*Log[2*k2])/
    (8*k2*k3) + (G[0, (k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1]*Log[2*k2])/
    (4*k2*k3) + (G[0, (k2 - k3)^(-1), 0, (-k2 + k3)/(k2 - k3), 1]*Log[2*k2])/
    (8*k2*k3) - (G[0, (k2 - k3)^(-1), (k2 - k3)^(-1), 1, 1]*Log[2*k2])/
    (8*k2*k3) + (G[0, (k2 - k3)^(-1), (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*
     Log[2*k2])/(8*k2*k3) + (G[0, (k2 - k3)^(-1), (2 + k2 - k3)^(-1), 1, 1]*
     Log[2*k2])/(4*k2*k3) - (G[0, (k2 - k3)^(-1), (2 + k2 - k3)^(-1), 
      (1 - 2*k3)^(-1), 1]*Log[2*k2])/(4*k2*k3) + 
   (G[0, (k2 - k3)^(-1), -(k2 + k3)^(-1), -((-k2 - k3)/(k2 + k3)), 1]*
     Log[2*k2])/(8*k2*k3) - (G[0, (k2 - k3)^(-1), -(k2 + k3)^(-1), 
      -(-1 + 2*k3)^(-1), 1]*Log[2*k2])/(8*k2*k3) + 
   (G[0, (k2 - k3)^(-1), (k2 + k3)^(-1), 1, 1]*Log[2*k2])/(8*k2*k3) - 
   (G[0, (k2 - k3)^(-1), (k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*Log[2*k2])/
    (8*k2*k3) + (G[0, (2 + k2 - k3)^(-1), 0, 1, 1]*Log[2*k2])/(4*k2*k3) - 
   (G[0, (2 + k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1]*Log[2*k2])/(4*k2*k3) - 
   (G[0, (2 + k2 - k3)^(-1), (k2 - k3)^(-1), 1, 1]*Log[2*k2])/(8*k2*k3) + 
   (G[0, (2 + k2 - k3)^(-1), (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2*k2])/
    (8*k2*k3) - (G[0, (2 + k2 - k3)^(-1), -(-2 + k2 + k3)^(-1), 
      -((2 - k2 - k3)/(-2 + k2 + k3)), 1]*Log[2*k2])/(8*k2*k3) + 
   (G[0, (2 + k2 - k3)^(-1), -(-2 + k2 + k3)^(-1), -(-1 + 2*k3)^(-1), 1]*
     Log[2*k2])/(8*k2*k3) - (G[0, (-k2 + k3)^(-1), 0, 1, 1]*Log[2*k2])/
    (8*k2*k3) + (G[0, (-k2 + k3)^(-1), 0, (k2 - k3)/(-k2 + k3), 1]*Log[2*k2])/
    (8*k2*k3) - (G[0, (-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      (k2 - k3)/(-k2 + k3), 1]*Log[2*k2])/(8*k2*k3) + 
   (G[0, (-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      ((-k2 - k3)*(k2 - k3))/((-k2 + k3)*(k2 + k3)), 1]*Log[2*k2])/
    (8*k2*k3) + (G[0, (k2 + k3)^(-1), 0, 1, 1]*Log[2*k2])/(8*k2*k3) - 
   (G[0, (k2 + k3)^(-1), 0, (-k2 - k3)/(k2 + k3), 1]*Log[2*k2])/(8*k2*k3) - 
   (G[0, (k2 + k3)^(-1), (k2 - k3)^(-1), 1, 1]*Log[2*k2])/(8*k2*k3) + 
   (G[0, (k2 + k3)^(-1), (k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*Log[2*k2])/
    (8*k2*k3) + (G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 1, 1]*Log[2*k2])/
    (4*k2*k3) - (G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 
      1]*Log[2*k2])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2*k2])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      (k2 + k3)/(-k2 - k3), 1]*Log[2*k2])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      ((-k2 + k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3)), 1]*Log[2*k2])/
    (8*k2*k3) + (G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), 
      ((2 + k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 - k2 + k3)), 1]*Log[2*k2])/
    (4*k2*k3) - (G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), 
      ((2 + k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-2 - k2 + k3)), 1]*
     Log[2*k2])/(4*k2*k3) - 
   (G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1]*Log[2*k2])/
    (4*k2*k3) + (G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]*Log[2*k2])/
    (4*k2*k3) - (G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      ((2 - k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 + k2 + k3)), 1]*Log[2*k2])/
    (8*k2*k3) + (G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2*k2])/(8*k2*k3) - 
   (3*G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 0, 1, 1]*Log[2*k2])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 0, (k2 + k3)/(-k2 - k3), 1]*
     Log[2*k2])/(8*k2*k3) + (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 0, 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2*k2])/(4*k2*k3) - 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      (k2 + k3)/(-k2 - k3), 1]*Log[2*k2])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      ((-k2 + k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3)), 1]*Log[2*k2])/
    (8*k2*k3) + (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
       ((-k2 - k3)*(-k2 + k3)), 1]*Log[2*k2])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]*Log[2*k2])/
    (8*k2*k3) + (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), ((2 - k2 - k3)*(k2 + k3))/
       ((-k2 - k3)*(-2 + k2 + k3)), 1]*Log[2*k2])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/
       ((-k2 - k3)*(-2 + k2 + k3)), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     Log[2*k2])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 0, 
      (k2 + k3)/(-k2 - k3), 1]*Log[2*k2])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 0, 
      ((-k2 + k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3)), 1]*Log[2*k2])/
    (8*k2*k3) - (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      (-k2 - k3)^(-1), 1, 1]*Log[2*k2])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), (-k2 - k3)^(-1), 
      (k2 + k3)/(-k2 - k3), 1]*Log[2*k2])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
       ((-k2 - k3)*(-k2 + k3)), 1]*Log[2*k2])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
       ((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]*Log[2*k2])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(2 + k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1]*Log[2*k2])/
    (8*k2*k3) + (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(2 + k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]*Log[2*k2])/
    (8*k2*k3) + (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 0, 
      ((2 - k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 + k2 + k3)), 1]*Log[2*k2])/
    (4*k2*k3) - (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 0, 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2*k2])/(4*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (-k2 - k3)^(-1), 1, 1]*Log[2*k2])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2*k2])/
    (8*k2*k3) - (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), ((2 + k2 - k3)*(k2 + k3))/
       ((-k2 - k3)*(-2 - k2 + k3)), 1]*Log[2*k2])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), ((2 + k2 - k3)*(k2 + k3))/
       ((1 - 2*k3)*(-k2 - k3)*(-2 - k2 + k3)), 1]*Log[2*k2])/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), 0, (k2 - k3)^(-1), 1, 1]*Log[2*k2])/(4*k2*k3) + 
   (G[(k2 - k3)^(-1), 0, (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2*k2])/
    (8*k2*k3) + (G[(k2 - k3)^(-1), 0, (k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 
      1]*Log[2*k2])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), 0, (2 + k2 - k3)^(-1), 1, 1]*Log[2*k2])/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), 0, (2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2*k2])/
    (8*k2*k3) - (G[(k2 - k3)^(-1), 0, -(-2 + k2 + k3)^(-1), 
      -((2 - k2 - k3)/(-2 + k2 + k3)), 1]*Log[2*k2])/(4*k2*k3) + 
   (G[(k2 - k3)^(-1), 0, -(-2 + k2 + k3)^(-1), -(-1 + 2*k3)^(-1), 1]*
     Log[2*k2])/(4*k2*k3) + (G[(k2 - k3)^(-1), 0, -(k2 + k3)^(-1), 
      -((-k2 - k3)/(k2 + k3)), 1]*Log[2*k2])/(4*k2*k3) - 
   (G[(k2 - k3)^(-1), 0, -(k2 + k3)^(-1), -(-1 + 2*k3)^(-1), 1]*Log[2*k2])/
    (4*k2*k3) + (G[(k2 - k3)^(-1), 0, (k2 + k3)^(-1), 1, 1]*Log[2*k2])/
    (8*k2*k3) - (G[(k2 - k3)^(-1), 0, (k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 
      1]*Log[2*k2])/(8*k2*k3) + (3*G[(k2 - k3)^(-1), (k2 - k3)^(-1), 0, 1, 1]*
     Log[2*k2])/(8*k2*k3) - (G[(k2 - k3)^(-1), (k2 - k3)^(-1), 0, 
      (1 - 2*k3)^(-1), 1]*Log[2*k2])/(4*k2*k3) - 
   (G[(k2 - k3)^(-1), (k2 - k3)^(-1), 0, (-k2 + k3)/(k2 - k3), 1]*Log[2*k2])/
    (8*k2*k3) - (G[(k2 - k3)^(-1), (k2 - k3)^(-1), (2 + k2 - k3)^(-1), 1, 1]*
     Log[2*k2])/(8*k2*k3) + (G[(k2 - k3)^(-1), (k2 - k3)^(-1), 
      (2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2*k2])/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), (k2 - k3)^(-1), -(k2 + k3)^(-1), 
      -((-k2 - k3)/(k2 + k3)), 1]*Log[2*k2])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), (k2 - k3)^(-1), -(k2 + k3)^(-1), -(-1 + 2*k3)^(-1), 1]*
     Log[2*k2])/(8*k2*k3) - (G[(k2 - k3)^(-1), (k2 - k3)^(-1), 
      (k2 + k3)^(-1), 1, 1]*Log[2*k2])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), (k2 - k3)^(-1), (k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 
      1]*Log[2*k2])/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), (2 + k2 - k3)^(-1), 0, 1, 1]*Log[2*k2])/(4*k2*k3) + 
   (G[(k2 - k3)^(-1), (2 + k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1]*Log[2*k2])/
    (4*k2*k3) + (G[(k2 - k3)^(-1), (2 + k2 - k3)^(-1), (k2 - k3)^(-1), 1, 1]*
     Log[2*k2])/(8*k2*k3) - (G[(k2 - k3)^(-1), (2 + k2 - k3)^(-1), 
      (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2*k2])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), (2 + k2 - k3)^(-1), -(-2 + k2 + k3)^(-1), 
      -((2 - k2 - k3)/(-2 + k2 + k3)), 1]*Log[2*k2])/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), (2 + k2 - k3)^(-1), -(-2 + k2 + k3)^(-1), 
      -(-1 + 2*k3)^(-1), 1]*Log[2*k2])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), -(k2 + k3)^(-1), -(-2 + k2 + k3)^(-1), 
      -((2 - k2 - k3)/(-2 + k2 + k3)), 1]*Log[2*k2])/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), -(k2 + k3)^(-1), -(-2 + k2 + k3)^(-1), 
      -(-1 + 2*k3)^(-1), 1]*Log[2*k2])/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), -(k2 + k3)^(-1), -(k2 + k3)^(-1), 
      -((-k2 - k3)/(k2 + k3)), 1]*Log[2*k2])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), -(k2 + k3)^(-1), -(k2 + k3)^(-1), -(-1 + 2*k3)^(-1), 1]*
     Log[2*k2])/(8*k2*k3) - (G[(k2 - k3)^(-1), (k2 + k3)^(-1), 0, 1, 1]*
     Log[2*k2])/(8*k2*k3) + (G[(k2 - k3)^(-1), (k2 + k3)^(-1), 0, 
      (-k2 - k3)/(k2 + k3), 1]*Log[2*k2])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), (k2 + k3)^(-1), (k2 - k3)^(-1), 1, 1]*Log[2*k2])/
    (8*k2*k3) - (G[(k2 - k3)^(-1), (k2 + k3)^(-1), (k2 - k3)^(-1), 
      (-k2 + k3)/(k2 - k3), 1]*Log[2*k2])/(8*k2*k3) + 
   (G[0, (-k2 - k3)^(-1), 1, 1]*Log[2]*Log[2*k2])/(4*k2*k3) - 
   (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2]*
     Log[2*k2])/(4*k2*k3) - (G[0, (2 - k2 - k3)^(-1), 1, 1]*Log[2]*Log[2*k2])/
    (4*k2*k3) + (G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-1 + 2*k3)), 1]*Log[2]*Log[2*k2])/(4*k2*k3) - 
   (G[0, (k2 - k3)^(-1), 1, 1]*Log[2]*Log[2*k2])/(4*k2*k3) + 
   (G[0, (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2]*Log[2*k2])/(4*k2*k3) + 
   (G[0, (2 + k2 - k3)^(-1), 1, 1]*Log[2]*Log[2*k2])/(4*k2*k3) - 
   (G[0, (2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2]*Log[2*k2])/
    (4*k2*k3) - (G[(-k2 - k3)^(-1), 0, 1, 1]*Log[2]*Log[2*k2])/(4*k2*k3) + 
   (G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2]*
     Log[2*k2])/(4*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1]*Log[2]*Log[2*k2])/
    (8*k2*k3) - (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]*Log[2]*
     Log[2*k2])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      ((2 - k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 + k2 + k3)), 1]*Log[2]*
     Log[2*k2])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2]*Log[2*k2])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), 0, 1, 1]*Log[2]*Log[2*k2])/(4*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), 0, (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     Log[2]*Log[2*k2])/(4*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 
      ((2 + k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(-2 - k2 + k3)), 1]*
     Log[2]*Log[2*k2])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 
      ((2 + k2 - k3)*(-2 + k2 + k3))/((1 - 2*k3)*(2 - k2 - k3)*
        (-2 - k2 + k3)), 1]*Log[2]*Log[2*k2])/(8*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 
      ((-k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(k2 + k3)), 1]*Log[2]*
     Log[2*k2])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 
      (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*Log[2]*Log[2*k2])/
    (8*k2*k3) + (G[(k2 - k3)^(-1), 0, 1, 1]*Log[2]*Log[2*k2])/(4*k2*k3) - 
   (G[(k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1]*Log[2]*Log[2*k2])/(4*k2*k3) - 
   (G[(k2 - k3)^(-1), (2 + k2 - k3)^(-1), 1, 1]*Log[2]*Log[2*k2])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), (2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2]*
     Log[2*k2])/(8*k2*k3) - (G[(k2 - k3)^(-1), -(k2 + k3)^(-1), 
      -((-k2 - k3)/(k2 + k3)), 1]*Log[2]*Log[2*k2])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), -(k2 + k3)^(-1), -(-1 + 2*k3)^(-1), 1]*Log[2]*
     Log[2*k2])/(8*k2*k3) - (G[(2 + k2 - k3)^(-1), 0, 1, 1]*Log[2]*Log[2*k2])/
    (4*k2*k3) + (G[(2 + k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1]*Log[2]*
     Log[2*k2])/(4*k2*k3) + (G[(2 + k2 - k3)^(-1), (k2 - k3)^(-1), 1, 1]*
     Log[2]*Log[2*k2])/(8*k2*k3) - 
   (G[(2 + k2 - k3)^(-1), (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2]*
     Log[2*k2])/(8*k2*k3) + (G[(2 + k2 - k3)^(-1), -(-2 + k2 + k3)^(-1), 
      -((2 - k2 - k3)/(-2 + k2 + k3)), 1]*Log[2]*Log[2*k2])/(8*k2*k3) - 
   (G[(2 + k2 - k3)^(-1), -(-2 + k2 + k3)^(-1), -(-1 + 2*k3)^(-1), 1]*Log[2]*
     Log[2*k2])/(8*k2*k3) + (G[0, 1, -k2 - k3]*Log[2]^2*Log[2*k2])/
    (16*k2*k3) - (G[0, 1, 2 - k2 - k3]*Log[2]^2*Log[2*k2])/(16*k2*k3) - 
   (G[0, 1, k2 - k3]*Log[2]^2*Log[2*k2])/(16*k2*k3) + 
   (G[0, 1, 2 + k2 - k3]*Log[2]^2*Log[2*k2])/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2]^2*
     Log[2*k2])/(16*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     Log[2]^2*Log[2*k2])/(16*k2*k3) - (G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*
     Log[2]^2*Log[2*k2])/(16*k2*k3) + 
   (G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2]^2*Log[2*k2])/
    (16*k2*k3) - (G[0, 0, 1, -k2 - k3]*Log[2*k2]^2)/(16*k2*k3) + 
   (G[0, 0, 1, k2 - k3]*Log[2*k2]^2)/(16*k2*k3) + 
   (G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 1]*Log[2*k2]^2)/(16*k2*k3) - 
   (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2*k2]^2)/
    (16*k2*k3) - (G[0, (2 - k2 - k3)^(-1), 1, 1]*Log[2*k2]^2)/(16*k2*k3) + 
   (G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     Log[2*k2]^2)/(16*k2*k3) + (G[0, (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*
     Log[2*k2]^2)/(16*k2*k3) - (G[0, (k2 - k3)^(-1), (k2 - k3)^(-1), 1]*
     Log[2*k2]^2)/(16*k2*k3) + (G[0, (2 + k2 - k3)^(-1), 1, 1]*Log[2*k2]^2)/
    (16*k2*k3) - (G[0, (2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2*k2]^2)/
    (16*k2*k3) - (G[(-k2 - k3)^(-1), 0, 1, 1]*Log[2*k2]^2)/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 1]*Log[2*k2]^2)/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 
      1]*Log[2*k2]^2)/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      ((2 - k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 + k2 + k3)), 1]*Log[2*k2]^2)/
    (16*k2*k3) - (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2*k2]^2)/(16*k2*k3) + 
   (G[(k2 - k3)^(-1), 0, 1, 1]*Log[2*k2]^2)/(16*k2*k3) - 
   (G[(k2 - k3)^(-1), 0, (k2 - k3)^(-1), 1]*Log[2*k2]^2)/(16*k2*k3) - 
   (G[(k2 - k3)^(-1), (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2*k2]^2)/
    (16*k2*k3) - (G[(k2 - k3)^(-1), (2 + k2 - k3)^(-1), 1, 1]*Log[2*k2]^2)/
    (16*k2*k3) + (G[(k2 - k3)^(-1), (2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*
     Log[2*k2]^2)/(16*k2*k3) + (G[0, 1, -k2 - k3]*Log[2]*Log[2*k2]^2)/
    (16*k2*k3) - (G[0, 1, 2 - k2 - k3]*Log[2]*Log[2*k2]^2)/(16*k2*k3) - 
   (G[0, 1, k2 - k3]*Log[2]*Log[2*k2]^2)/(16*k2*k3) + 
   (G[0, 1, 2 + k2 - k3]*Log[2]*Log[2*k2]^2)/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2]*
     Log[2*k2]^2)/(16*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     Log[2]*Log[2*k2]^2)/(16*k2*k3) - (G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*
     Log[2]*Log[2*k2]^2)/(16*k2*k3) + 
   (G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2]*Log[2*k2]^2)/
    (16*k2*k3) - (G[0, 0, 1, 1 - 2*k2]*Log[1 - k2 - k3]^2)/(16*k2*k3) + 
   (G[0, 0, 1, -k2 + k3]*Log[1 - k2 - k3]^2)/(16*k2*k3) + 
   (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*
     Log[1 - k2 - k3]^2)/(16*k2*k3) - 
   (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1]*
     Log[1 - k2 - k3]^2)/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*
     Log[1 - k2 - k3]^2)/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1]*
     Log[1 - k2 - k3]^2)/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 
      1]*Log[1 - k2 - k3]^2)/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1]*
     Log[1 - k2 - k3]^2)/(16*k2*k3) + 
   (G[0, 0, 1, -k2 - k3]*Log[1 + k2 - k3]^2)/(16*k2*k3) - 
   (G[0, 0, 1, -k2 + k3]*Log[1 + k2 - k3]^2)/(16*k2*k3) - 
   (G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 1]*Log[1 + k2 - k3]^2)/
    (16*k2*k3) + (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1]*
     Log[1 + k2 - k3]^2)/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 1]*Log[1 + k2 - k3]^2)/
    (16*k2*k3) + (G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1]*
     Log[1 + k2 - k3]^2)/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1]*
     Log[1 + k2 - k3]^2)/(16*k2*k3) - (Pi^2*G[0, 1, -k2 - k3]*Log[2*k3])/
    (96*k2*k3) + (G[0, 1, -k2 - k3]^2*Log[2*k3])/(8*k2*k3) + 
   (G[0, 1, 1 - 2*k2]*G[0, 1, k2 - k3]*Log[2*k3])/(8*k2*k3) - 
   (G[0, 1, -k2 - k3]*G[0, 1, k2 - k3]*Log[2*k3])/(8*k2*k3) + 
   (Pi^2*G[0, 1, -k2 + k3]*Log[2*k3])/(96*k2*k3) - 
   (G[0, 1, -k2 + k3]^2*Log[2*k3])/(8*k2*k3) - 
   (G[0, 1, 1 - 2*k2]*G[0, 1, k2 + k3]*Log[2*k3])/(8*k2*k3) + 
   (G[0, 1, -k2 + k3]*G[0, 1, k2 + k3]*Log[2*k3])/(8*k2*k3) + 
   (Pi^2*G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*Log[2*k3])/(48*k2*k3) + 
   (G[0, 1, -k2 - k3]*G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*Log[2*k3])/
    (8*k2*k3) - (G[0, 1, -k2 + k3]*G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 
      1]*Log[2*k3])/(8*k2*k3) - 
   (Pi^2*G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*Log[2*k3])/
    (32*k2*k3) + (G[0, 1, k2 + k3]*G[(-k2 - k3)^(-1), 
      (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*Log[2*k3])/(8*k2*k3) + 
   (G[0, 1, -k2 + k3]*G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1]*
     Log[2*k3])/(8*k2*k3) - (G[0, 1, k2 + k3]*G[(-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1]*Log[2*k3])/(8*k2*k3) + 
   (G[0, 1, 1 - 2*k2]*G[(k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*Log[2*k3])/
    (8*k2*k3) - (G[0, 1, -k2 - k3]*G[(k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*
     Log[2*k3])/(8*k2*k3) - (Pi^2*G[(-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*
     Log[2*k3])/(48*k2*k3) + (G[0, 1, -k2 - k3]*G[(-k2 + k3)^(-1), 
      (k2 - k3)/(-k2 + k3), 1]*Log[2*k3])/(8*k2*k3) - 
   (G[0, 1, -k2 + k3]*G[(-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*Log[2*k3])/
    (8*k2*k3) + (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1]*
     G[(-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*Log[2*k3])/(8*k2*k3) + 
   (Pi^2*G[(-k2 + k3)^(-1), (k2 - k3)/((-1 + 2*k2)*(-k2 + k3)), 1]*Log[2*k3])/
    (32*k2*k3) - (G[0, 1, k2 - k3]*G[(-k2 + k3)^(-1), 
      (k2 - k3)/((-1 + 2*k2)*(-k2 + k3)), 1]*Log[2*k3])/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*G[(-k2 + k3)^(-1), 
      (k2 - k3)/((-1 + 2*k2)*(-k2 + k3)), 1]*Log[2*k3])/(8*k2*k3) - 
   (G[0, 1, -k2 - k3]*G[(-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 1]*
     Log[2*k3])/(8*k2*k3) + (G[0, 1, k2 - k3]*G[(-k2 + k3)^(-1), 
      (k2 - k3)/((-k2 + k3)*(k2 + k3)), 1]*Log[2*k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*G[(-k2 + k3)^(-1), 
      (k2 - k3)/((-k2 + k3)*(k2 + k3)), 1]*Log[2*k3])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*G[(-k2 + k3)^(-1), 
      (k2 - k3)/((-k2 + k3)*(k2 + k3)), 1]*Log[2*k3])/(8*k2*k3) - 
   (G[0, 1, 1 - 2*k2]*G[(k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*Log[2*k3])/
    (8*k2*k3) + (G[0, 1, -k2 + k3]*G[(k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*
     Log[2*k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*
     G[(k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*Log[2*k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1]*
     G[(k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*Log[2*k3])/(8*k2*k3) - 
   (G[0, 0, (-k2 - k3)^(-1), 1, 1]*Log[2*k3])/(4*k2*k3) + 
   (G[0, 0, (-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*Log[2*k3])/(4*k2*k3) + 
   (G[0, 0, (k2 - k3)^(-1), 1, 1]*Log[2*k3])/(4*k2*k3) - 
   (G[0, 0, (k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*Log[2*k3])/(4*k2*k3) + 
   (G[0, 0, (-k2 + k3)^(-1), 1, 1]*Log[2*k3])/(4*k2*k3) - 
   (G[0, 0, (-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*Log[2*k3])/(4*k2*k3) - 
   (G[0, 0, (k2 + k3)^(-1), 1, 1]*Log[2*k3])/(4*k2*k3) + 
   (G[0, 0, (k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*Log[2*k3])/(4*k2*k3) + 
   (G[0, (-k2 - k3)^(-1), 0, 1, 1]*Log[2*k3])/(8*k2*k3) - 
   (G[0, (-k2 - k3)^(-1), 0, (k2 + k3)/(-k2 - k3), 1]*Log[2*k3])/(8*k2*k3) + 
   (G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 1, 1]*Log[2*k3])/(8*k2*k3) - 
   (G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*
     Log[2*k3])/(8*k2*k3) + 
   (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      (k2 + k3)/(-k2 - k3), 1]*Log[2*k3])/(8*k2*k3) - 
   (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      ((-k2 + k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3)), 1]*Log[2*k3])/
    (8*k2*k3) + (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      (k2 + k3)/(-k2 - k3), 1]*Log[2*k3])/(8*k2*k3) - 
   (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1]*Log[2*k3])/
    (8*k2*k3) - (G[0, (k2 - k3)^(-1), 0, 1, 1]*Log[2*k3])/(8*k2*k3) + 
   (G[0, (k2 - k3)^(-1), 0, (-k2 + k3)/(k2 - k3), 1]*Log[2*k3])/(8*k2*k3) + 
   (G[0, (k2 - k3)^(-1), (k2 + k3)^(-1), 1, 1]*Log[2*k3])/(8*k2*k3) - 
   (G[0, (k2 - k3)^(-1), (k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*Log[2*k3])/
    (8*k2*k3) - (G[0, (-k2 + k3)^(-1), 0, 1, 1]*Log[2*k3])/(8*k2*k3) + 
   (G[0, (-k2 + k3)^(-1), 0, (k2 - k3)/(-k2 + k3), 1]*Log[2*k3])/(8*k2*k3) - 
   (G[0, (-k2 + k3)^(-1), (-k2 + k3)^(-1), 1, 1]*Log[2*k3])/(8*k2*k3) + 
   (G[0, (-k2 + k3)^(-1), (-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*
     Log[2*k3])/(8*k2*k3) + 
   (G[0, (-k2 + k3)^(-1), -((k2 - k3)/((-k2 + k3)*(k2 + k3))), 
      -((k2 - k3)/(-k2 + k3)), 1]*Log[2*k3])/(8*k2*k3) - 
   (G[0, (-k2 + k3)^(-1), -((k2 - k3)/((-k2 + k3)*(k2 + k3))), 
      -(((-k2 - k3)*(k2 - k3))/((-k2 + k3)*(k2 + k3))), 1]*Log[2*k3])/
    (8*k2*k3) - (G[0, (-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      (k2 - k3)/(-k2 + k3), 1]*Log[2*k3])/(8*k2*k3) + 
   (G[0, (-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      ((-k2 - k3)*(k2 - k3))/((-k2 + k3)*(k2 + k3)), 1]*Log[2*k3])/
    (8*k2*k3) + (G[0, (k2 + k3)^(-1), 0, 1, 1]*Log[2*k3])/(8*k2*k3) - 
   (G[0, (k2 + k3)^(-1), 0, (-k2 - k3)/(k2 + k3), 1]*Log[2*k3])/(8*k2*k3) - 
   (G[0, (k2 + k3)^(-1), (k2 - k3)^(-1), 1, 1]*Log[2*k3])/(8*k2*k3) + 
   (G[0, (k2 + k3)^(-1), (k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*Log[2*k3])/
    (8*k2*k3) - (G[(-k2 - k3)^(-1), 0, -(-k2 - k3)^(-1), -1, 1]*Log[2*k3])/
    (4*k2*k3) + (G[(-k2 - k3)^(-1), 0, -(-k2 - k3)^(-1), 
      -((k2 + k3)/(-k2 - k3)), 1]*Log[2*k3])/(4*k2*k3) + 
   (G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      (k2 + k3)/(-k2 - k3), 1]*Log[2*k3])/(4*k2*k3) - 
   (G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      ((-k2 + k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3)), 1]*Log[2*k3])/
    (4*k2*k3) - (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 0, 1, 1]*Log[2*k3])/
    (8*k2*k3) + (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 0, (k2 + k3)/(-k2 - k3), 
      1]*Log[2*k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      (k2 + k3)/(-k2 - k3), 1]*Log[2*k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      ((-k2 + k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3)), 1]*Log[2*k3])/
    (8*k2*k3) + (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      -(-k2 - k3)^(-1), -1, 1]*Log[2*k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), -(-k2 - k3)^(-1), 
      -((k2 + k3)/(-k2 - k3)), 1]*Log[2*k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      (k2 + k3)/((-k2 - k3)*(k2 - k3)), (k2 + k3)/(-k2 - k3), 1]*Log[2*k3])/
    (8*k2*k3) + (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      (k2 + k3)/((-k2 - k3)*(k2 - k3)), ((-k2 + k3)*(k2 + k3))/
       ((-k2 - k3)*(k2 - k3)), 1]*Log[2*k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 0, 
      (k2 + k3)/(-k2 - k3), 1]*Log[2*k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 0, 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1]*Log[2*k3])/
    (8*k2*k3) + (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      (k2 - k3)/((-k2 - k3)*(-k2 + k3)), (k2 - k3)/(-k2 + k3), 1]*Log[2*k3])/
    (8*k2*k3) - (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      (k2 - k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
       ((-k2 - k3)*(-k2 + k3)), 1]*Log[2*k3])/(8*k2*k3) + 
   (G[(-k2 + k3)^(-1), 0, -(-k2 + k3)^(-1), -1, 1]*Log[2*k3])/(4*k2*k3) - 
   (G[(-k2 + k3)^(-1), 0, -(-k2 + k3)^(-1), -((k2 - k3)/(-k2 + k3)), 1]*
     Log[2*k3])/(4*k2*k3) - 
   (G[(-k2 + k3)^(-1), 0, (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      (k2 - k3)/(-k2 + k3), 1]*Log[2*k3])/(4*k2*k3) + 
   (G[(-k2 + k3)^(-1), 0, (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      ((-k2 - k3)*(k2 - k3))/((-k2 + k3)*(k2 + k3)), 1]*Log[2*k3])/
    (4*k2*k3) + (G[(-k2 + k3)^(-1), (-k2 + k3)^(-1), 0, 1, 1]*Log[2*k3])/
    (8*k2*k3) - (G[(-k2 + k3)^(-1), (-k2 + k3)^(-1), 0, (k2 - k3)/(-k2 + k3), 
      1]*Log[2*k3])/(8*k2*k3) + 
   (G[(-k2 + k3)^(-1), (-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      (k2 - k3)/(-k2 + k3), 1]*Log[2*k3])/(8*k2*k3) - 
   (G[(-k2 + k3)^(-1), (-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      ((-k2 - k3)*(k2 - k3))/((-k2 + k3)*(k2 + k3)), 1]*Log[2*k3])/
    (8*k2*k3) - (G[(-k2 + k3)^(-1), -((k2 - k3)/((-k2 + k3)*(k2 + k3))), 0, 
      -((k2 - k3)/(-k2 + k3)), 1]*Log[2*k3])/(8*k2*k3) + 
   (G[(-k2 + k3)^(-1), -((k2 - k3)/((-k2 + k3)*(k2 + k3))), 0, 
      -(((-k2 - k3)*(k2 - k3))/((-k2 + k3)*(k2 + k3))), 1]*Log[2*k3])/
    (8*k2*k3) - (G[(-k2 + k3)^(-1), -((k2 - k3)/((-k2 + k3)*(k2 + k3))), 
      -(-k2 + k3)^(-1), -1, 1]*Log[2*k3])/(8*k2*k3) + 
   (G[(-k2 + k3)^(-1), -((k2 - k3)/((-k2 + k3)*(k2 + k3))), -(-k2 + k3)^(-1), 
      -((k2 - k3)/(-k2 + k3)), 1]*Log[2*k3])/(8*k2*k3) + 
   (G[(-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      (k2 - k3)/(-k2 + k3)^2, (k2 - k3)^2/(-k2 + k3)^2, 1]*Log[2*k3])/
    (8*k2*k3) - (G[(-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      (k2 - k3)/(-k2 + k3)^2, (k2 - k3)/(-k2 + k3), 1]*Log[2*k3])/(8*k2*k3) + 
   (G[(-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      (k2 - k3)/((-k2 + k3)*(k2 + k3)), (k2 - k3)/(-k2 + k3), 1]*Log[2*k3])/
    (8*k2*k3) - (G[(-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      (k2 - k3)/((-k2 + k3)*(k2 + k3)), ((-k2 - k3)*(k2 - k3))/
       ((-k2 + k3)*(k2 + k3)), 1]*Log[2*k3])/(8*k2*k3) + 
   (G[0, (-k2 - k3)^(-1), 1, 1]*Log[2*k2]*Log[2*k3])/(8*k2*k3) - 
   (G[0, (-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*Log[2*k2]*Log[2*k3])/
    (8*k2*k3) - (G[0, (k2 - k3)^(-1), 1, 1]*Log[2*k2]*Log[2*k3])/(8*k2*k3) + 
   (G[0, (k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*Log[2*k2]*Log[2*k3])/
    (8*k2*k3) - (G[0, (-k2 + k3)^(-1), 1, 1]*Log[2*k2]*Log[2*k3])/(8*k2*k3) + 
   (G[0, (-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*Log[2*k2]*Log[2*k3])/
    (8*k2*k3) + (G[0, (k2 + k3)^(-1), 1, 1]*Log[2*k2]*Log[2*k3])/(8*k2*k3) - 
   (G[0, (k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*Log[2*k2]*Log[2*k3])/
    (8*k2*k3) - (G[(-k2 - k3)^(-1), 0, 1, 1]*Log[2*k2]*Log[2*k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), 0, (k2 + k3)/(-k2 - k3), 1]*Log[2*k2]*Log[2*k3])/
    (8*k2*k3) - (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      (k2 + k3)/(-k2 - k3), 1]*Log[2*k2]*Log[2*k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      ((-k2 + k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3)), 1]*Log[2*k2]*Log[2*k3])/
    (8*k2*k3) + (G[(k2 - k3)^(-1), 0, 1, 1]*Log[2*k2]*Log[2*k3])/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), 0, (-k2 + k3)/(k2 - k3), 1]*Log[2*k2]*Log[2*k3])/
    (8*k2*k3) - (G[(k2 - k3)^(-1), (k2 + k3)^(-1), 1, 1]*Log[2*k2]*Log[2*k3])/
    (8*k2*k3) + (G[(k2 - k3)^(-1), (k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*
     Log[2*k2]*Log[2*k3])/(8*k2*k3) + (G[(-k2 + k3)^(-1), 0, 1, 1]*Log[2*k2]*
     Log[2*k3])/(8*k2*k3) - (G[(-k2 + k3)^(-1), 0, (k2 - k3)/(-k2 + k3), 1]*
     Log[2*k2]*Log[2*k3])/(8*k2*k3) + 
   (G[(-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      (k2 - k3)/(-k2 + k3), 1]*Log[2*k2]*Log[2*k3])/(8*k2*k3) - 
   (G[(-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      ((-k2 - k3)*(k2 - k3))/((-k2 + k3)*(k2 + k3)), 1]*Log[2*k2]*Log[2*k3])/
    (8*k2*k3) - (G[(k2 + k3)^(-1), 0, 1, 1]*Log[2*k2]*Log[2*k3])/(8*k2*k3) + 
   (G[(k2 + k3)^(-1), 0, (-k2 - k3)/(k2 + k3), 1]*Log[2*k2]*Log[2*k3])/
    (8*k2*k3) + (G[(k2 + k3)^(-1), (k2 - k3)^(-1), 1, 1]*Log[2*k2]*Log[2*k3])/
    (8*k2*k3) - (G[(k2 + k3)^(-1), (k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*
     Log[2*k2]*Log[2*k3])/(8*k2*k3) + (G[0, 1, 1 - 2*k2]*Log[1 - k2 - k3]^2*
     Log[2*k3])/(16*k2*k3) - (G[0, 1, -k2 + k3]*Log[1 - k2 - k3]^2*Log[2*k3])/
    (16*k2*k3) - (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*
     Log[1 - k2 - k3]^2*Log[2*k3])/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1]*
     Log[1 - k2 - k3]^2*Log[2*k3])/(16*k2*k3) - 
   (G[0, (-k2 - k3)^(-1), 1, 1]*Log[1 + k2 - k3]*Log[2*k3])/(8*k2*k3) + 
   (G[0, (-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*Log[1 + k2 - k3]*
     Log[2*k3])/(8*k2*k3) + (G[0, (k2 - k3)^(-1), 1, 1]*Log[1 + k2 - k3]*
     Log[2*k3])/(8*k2*k3) - (G[0, (k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*
     Log[1 + k2 - k3]*Log[2*k3])/(8*k2*k3) - 
   (G[(-k2 + k3)^(-1), 0, 1, 1]*Log[1 + k2 - k3]*Log[2*k3])/(8*k2*k3) + 
   (G[(-k2 + k3)^(-1), 0, (k2 - k3)/(-k2 + k3), 1]*Log[1 + k2 - k3]*
     Log[2*k3])/(8*k2*k3) - 
   (G[(-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      (k2 - k3)/(-k2 + k3), 1]*Log[1 + k2 - k3]*Log[2*k3])/(8*k2*k3) + 
   (G[(-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      ((-k2 - k3)*(k2 - k3))/((-k2 + k3)*(k2 + k3)), 1]*Log[1 + k2 - k3]*
     Log[2*k3])/(8*k2*k3) + (G[(k2 + k3)^(-1), 0, 1, 1]*Log[1 + k2 - k3]*
     Log[2*k3])/(8*k2*k3) - (G[(k2 + k3)^(-1), 0, (-k2 - k3)/(k2 + k3), 1]*
     Log[1 + k2 - k3]*Log[2*k3])/(8*k2*k3) - 
   (G[(k2 + k3)^(-1), (k2 - k3)^(-1), 1, 1]*Log[1 + k2 - k3]*Log[2*k3])/
    (8*k2*k3) + (G[(k2 + k3)^(-1), (k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*
     Log[1 + k2 - k3]*Log[2*k3])/(8*k2*k3) - 
   (Pi^2*Log[1 + k2 - k3]^2*Log[2*k3])/(192*k2*k3) + 
   (G[0, 1, -k2 + k3]*Log[1 + k2 - k3]^2*Log[2*k3])/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*Log[1 + k2 - k3]^2*Log[2*k3])/
    (16*k2*k3) - (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1]*
     Log[1 + k2 - k3]^2*Log[2*k3])/(16*k2*k3) - 
   (G[0, 0, 1, -k2 - k3]*Log[2*k3]^2)/(16*k2*k3) + 
   (G[0, 0, 1, -k2 + k3]*Log[2*k3]^2)/(16*k2*k3) + 
   (G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 1]*Log[2*k3]^2)/(16*k2*k3) - 
   (G[0, (-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*Log[2*k3]^2)/(16*k2*k3) - 
   (G[0, (k2 - k3)^(-1), 1, 1]*Log[2*k3]^2)/(16*k2*k3) + 
   (G[0, (k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*Log[2*k3]^2)/(16*k2*k3) - 
   (G[0, (-k2 + k3)^(-1), (-k2 + k3)^(-1), 1]*Log[2*k3]^2)/(16*k2*k3) + 
   (G[0, (-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*Log[2*k3]^2)/(16*k2*k3) + 
   (G[0, (k2 + k3)^(-1), 1, 1]*Log[2*k3]^2)/(16*k2*k3) - 
   (G[0, (k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*Log[2*k3]^2)/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), 0, 1, 1]*Log[2*k3]^2)/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 1]*Log[2*k3]^2)/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*Log[2*k3]^2)/
    (16*k2*k3) - (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      (k2 + k3)/(-k2 - k3), 1]*Log[2*k3]^2)/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1]*Log[2*k3]^2)/
    (16*k2*k3) + (G[(-k2 + k3)^(-1), 0, 1, 1]*Log[2*k3]^2)/(16*k2*k3) - 
   (G[(-k2 + k3)^(-1), 0, (-k2 + k3)^(-1), 1]*Log[2*k3]^2)/(16*k2*k3) - 
   (G[(-k2 + k3)^(-1), (-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*Log[2*k3]^2)/
    (16*k2*k3) - (G[(-k2 + k3)^(-1), -((k2 - k3)/((-k2 + k3)*(k2 + k3))), 
      -((k2 - k3)/(-k2 + k3)), 1]*Log[2*k3]^2)/(16*k2*k3) + 
   (G[(-k2 + k3)^(-1), -((k2 - k3)/((-k2 + k3)*(k2 + k3))), 
      -(((-k2 - k3)*(k2 - k3))/((-k2 + k3)*(k2 + k3))), 1]*Log[2*k3]^2)/
    (16*k2*k3) + (G[0, 1, -k2 - k3]*Log[2*k2]*Log[2*k3]^2)/(16*k2*k3) - 
   (G[0, 1, k2 - k3]*Log[2*k2]*Log[2*k3]^2)/(16*k2*k3) - 
   (G[0, 1, -k2 + k3]*Log[2*k2]*Log[2*k3]^2)/(16*k2*k3) + 
   (G[0, 1, k2 + k3]*Log[2*k2]*Log[2*k3]^2)/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*Log[2*k2]*Log[2*k3]^2)/
    (16*k2*k3) - (G[(k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*Log[2*k2]*
     Log[2*k3]^2)/(16*k2*k3) - (G[(-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*
     Log[2*k2]*Log[2*k3]^2)/(16*k2*k3) + 
   (G[(k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*Log[2*k2]*Log[2*k3]^2)/
    (16*k2*k3) - (Log[2*k2]*Log[1 - k2 - k3]^2*Log[2*k3]^2)/(32*k2*k3) + 
   (G[0, 1, -k2 + k3]*Log[1 + k2 - k3]*Log[2*k3]^2)/(16*k2*k3) - 
   (G[0, 1, k2 + k3]*Log[1 + k2 - k3]*Log[2*k3]^2)/(16*k2*k3) + 
   (G[(-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*Log[1 + k2 - k3]*Log[2*k3]^2)/
    (16*k2*k3) - (G[(k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*Log[1 + k2 - k3]*
     Log[2*k3]^2)/(16*k2*k3) + (Log[1 - k2 - k3]^2*Log[1 + k2 - k3]*
     Log[2*k3]^2)/(32*k2*k3) + (Log[2*k2]*Log[1 + k2 - k3]^2*Log[2*k3]^2)/
    (32*k2*k3) - (Log[1 + k2 - k3]^3*Log[2*k3]^2)/(48*k2*k3) - 
   (G[0, 0, 1, 1 - 2*k2]*Log[-1 - k2 + k3]^2)/(16*k2*k3) + 
   (G[0, 0, 1, 2 - k2 - k3]*Log[-1 - k2 + k3]^2)/(16*k2*k3) + 
   (G[0, 0, 1, k2 - k3]*Log[-1 - k2 + k3]^2)/(16*k2*k3) + 
   (G[0, (-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*Log[-1 - k2 + k3]^2)/
    (16*k2*k3) + (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 
      1]*Log[-1 - k2 + k3]^2)/(16*k2*k3) - 
   (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*
     Log[-1 - k2 + k3]^2)/(16*k2*k3) - 
   (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     Log[-1 - k2 + k3]^2)/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), 0, (k2 + k3)/(-k2 - k3), 1]*Log[-1 - k2 + k3]^2)/
    (16*k2*k3) + (G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 
      1]*Log[-1 - k2 + k3]^2)/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*
     Log[-1 - k2 + k3]^2)/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     Log[-1 - k2 + k3]^2)/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*
     Log[-1 - k2 + k3]^2)/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 
      1]*Log[-1 - k2 + k3]^2)/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*
     Log[-1 - k2 + k3]^2)/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/
       ((-k2 - k3)*(-2 + k2 + k3)), 1]*Log[-1 - k2 + k3]^2)/(16*k2*k3) + 
   (G[0, 1, 1 - 2*k2]*Log[2]*Log[-1 - k2 + k3]^2)/(16*k2*k3) - 
   (G[0, 1, 2 - k2 - k3]*Log[2]*Log[-1 - k2 + k3]^2)/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*Log[2]*
     Log[-1 - k2 + k3]^2)/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*Log[2]*
     Log[-1 - k2 + k3]^2)/(16*k2*k3) + (Pi^2*Log[2*k2]*Log[-1 - k2 + k3]^2)/
    (192*k2*k3) - (G[0, 1, k2 - k3]*Log[2*k2]*Log[-1 - k2 + k3]^2)/
    (16*k2*k3) - (G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*Log[2*k2]*
     Log[-1 - k2 + k3]^2)/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*Log[2*k2]*
     Log[-1 - k2 + k3]^2)/(16*k2*k3) - 
   (Log[2]^2*Log[2*k2]*Log[-1 - k2 + k3]^2)/(32*k2*k3) - 
   (Log[2]*Log[2*k2]^2*Log[-1 - k2 + k3]^2)/(32*k2*k3) + 
   (G[0, 0, 1, -k2 - k3]*Log[2*k2]*Log[1 - k2 + k3])/(8*k2*k3) - 
   (G[0, (-k2 - k3)^(-1), 1, 1]*Log[2*k2]*Log[1 - k2 + k3])/(8*k2*k3) - 
   (G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 1]*Log[2*k2]*Log[1 - k2 + k3])/
    (8*k2*k3) + (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     Log[2*k2]*Log[1 - k2 + k3])/(4*k2*k3) + 
   (G[0, (2 - k2 - k3)^(-1), 1, 1]*Log[2*k2]*Log[1 - k2 + k3])/(4*k2*k3) - 
   (G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     Log[2*k2]*Log[1 - k2 + k3])/(4*k2*k3) + 
   (G[(-k2 - k3)^(-1), 0, 1, 1]*Log[2*k2]*Log[1 - k2 + k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 1]*Log[2*k2]*Log[1 - k2 + k3])/
    (8*k2*k3) - (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2*k2]*Log[1 - k2 + k3])/
    (8*k2*k3) - (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      ((2 - k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 + k2 + k3)), 1]*Log[2*k2]*
     Log[1 - k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2*k2]*Log[1 - k2 + k3])/
    (8*k2*k3) - (G[(k2 - k3)^(-1), 0, 1, 1]*Log[2*k2]*Log[1 - k2 + k3])/
    (8*k2*k3) + (G[(k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1]*Log[2*k2]*
     Log[1 - k2 + k3])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), -(k2 + k3)^(-1), -((-k2 - k3)/(k2 + k3)), 1]*Log[2*k2]*
     Log[1 - k2 + k3])/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), -(k2 + k3)^(-1), -(-1 + 2*k3)^(-1), 1]*Log[2*k2]*
     Log[1 - k2 + k3])/(8*k2*k3) + (G[(2 + k2 - k3)^(-1), 0, 1, 1]*Log[2*k2]*
     Log[1 - k2 + k3])/(8*k2*k3) - 
   (G[(2 + k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1]*Log[2*k2]*Log[1 - k2 + k3])/
    (8*k2*k3) - (G[(2 + k2 - k3)^(-1), -(-2 + k2 + k3)^(-1), 
      -((2 - k2 - k3)/(-2 + k2 + k3)), 1]*Log[2*k2]*Log[1 - k2 + k3])/
    (8*k2*k3) + (G[(2 + k2 - k3)^(-1), -(-2 + k2 + k3)^(-1), 
      -(-1 + 2*k3)^(-1), 1]*Log[2*k2]*Log[1 - k2 + k3])/(8*k2*k3) - 
   (G[0, 1, -k2 - k3]*Log[2]*Log[2*k2]*Log[1 - k2 + k3])/(8*k2*k3) + 
   (G[0, 1, 2 - k2 - k3]*Log[2]*Log[2*k2]*Log[1 - k2 + k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2]*
     Log[2*k2]*Log[1 - k2 + k3])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     Log[2]*Log[2*k2]*Log[1 - k2 + k3])/(8*k2*k3) + 
   (G[0, 1, k2 - k3]*Log[2*k2]^2*Log[1 - k2 + k3])/(16*k2*k3) - 
   (G[0, 1, 2 + k2 - k3]*Log[2*k2]^2*Log[1 - k2 + k3])/(16*k2*k3) + 
   (G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2*k2]^2*Log[1 - k2 + k3])/
    (16*k2*k3) - (G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2*k2]^2*
     Log[1 - k2 + k3])/(16*k2*k3) + (Log[2*k2]^2*Log[-1 - k2 + k3]^2*
     Log[1 - k2 + k3])/(32*k2*k3) + (G[0, 0, 1, 1 - 2*k2]*Log[1 - k2 + k3]^2)/
    (8*k2*k3) - (G[0, 0, 1, -k2 - k3]*Log[1 - k2 + k3]^2)/(16*k2*k3) - 
   (G[0, 0, 1, k2 - k3]*Log[1 - k2 + k3]^2)/(16*k2*k3) - 
   (G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 1]*Log[1 - k2 + k3]^2)/
    (16*k2*k3) + (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*
     Log[1 - k2 + k3]^2)/(16*k2*k3) - 
   (G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((-1 + 2*k2)*(2 - k2 - k3)), 1]*
     Log[1 - k2 + k3]^2)/(16*k2*k3) + 
   (G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 1]*
     Log[1 - k2 + k3]^2)/(16*k2*k3) - 
   (G[0, (-k2 + k3)^(-1), (k2 - k3)/((-1 + 2*k2)*(-k2 + k3)), 1]*
     Log[1 - k2 + k3]^2)/(16*k2*k3) + 
   (G[0, (-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 1]*
     Log[1 - k2 + k3]^2)/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 1]*Log[1 - k2 + k3]^2)/
    (16*k2*k3) - (G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 
      1]*Log[1 - k2 + k3]^2)/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*
     Log[1 - k2 + k3]^2)/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*
     Log[1 - k2 + k3]^2)/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), (-k2 - k3)^(-1), 1]*
     Log[1 - k2 + k3]^2)/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*Log[1 - k2 + k3]^2)/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (-k2 - k3)^(-1), 1]*Log[1 - k2 + k3]^2)/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*Log[1 - k2 + k3]^2)/(16*k2*k3) - 
   (G[0, 1, 1 - 2*k2]*Log[2]*Log[1 - k2 + k3]^2)/(16*k2*k3) + 
   (G[0, 1, -k2 - k3]*Log[2]*Log[1 - k2 + k3]^2)/(16*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((-1 + 2*k2)*(2 - k2 - k3)), 1]*
     Log[2]*Log[1 - k2 + k3]^2)/(16*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 1]*Log[2]*
     Log[1 - k2 + k3]^2)/(16*k2*k3) - (Pi^2*Log[2*k2]*Log[1 - k2 + k3]^2)/
    (96*k2*k3) - (G[0, 1, 1 - 2*k3]*Log[2*k2]*Log[1 - k2 + k3]^2)/(8*k2*k3) + 
   (G[0, 1, 2 - k2 - k3]*Log[2*k2]*Log[1 - k2 + k3]^2)/(16*k2*k3) + 
   (G[0, 1, k2 - k3]*Log[2*k2]*Log[1 - k2 + k3]^2)/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*Log[2*k2]*
     Log[1 - k2 + k3]^2)/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*Log[2*k2]*
     Log[1 - k2 + k3]^2)/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2*k2]*
     Log[1 - k2 + k3]^2)/(8*k2*k3) + (Log[2]^2*Log[2*k2]*Log[1 - k2 + k3]^2)/
    (32*k2*k3) + (Log[2]*Log[2*k2]^2*Log[1 - k2 + k3]^2)/(32*k2*k3) - 
   (G[0, 1, 1 - 2*k2]*Log[2*k3]*Log[1 - k2 + k3]^2)/(16*k2*k3) + 
   (G[0, 1, -k2 - k3]*Log[2*k3]*Log[1 - k2 + k3]^2)/(16*k2*k3) + 
   (G[(-k2 + k3)^(-1), (k2 - k3)/((-1 + 2*k2)*(-k2 + k3)), 1]*Log[2*k3]*
     Log[1 - k2 + k3]^2)/(16*k2*k3) - 
   (G[(-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 1]*Log[2*k3]*
     Log[1 - k2 + k3]^2)/(16*k2*k3) + 
   (Log[2*k2]*Log[2*k3]^2*Log[1 - k2 + k3]^2)/(32*k2*k3) - 
   (Log[2*k2]^2*Log[1 - k2 + k3]^3)/(48*k2*k3) + 
   (G[0, 0, 1, -k2 - k3]*Log[2]*Log[-1 + k2 + k3])/(8*k2*k3) - 
   (G[0, (-k2 - k3)^(-1), 1, 1]*Log[2]*Log[-1 + k2 + k3])/(8*k2*k3) - 
   (G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 1]*Log[2]*Log[-1 + k2 + k3])/
    (8*k2*k3) + (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     Log[2]*Log[-1 + k2 + k3])/(4*k2*k3) + 
   (G[0, (k2 - k3)^(-1), 1, 1]*Log[2]*Log[-1 + k2 + k3])/(4*k2*k3) - 
   (G[0, (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2]*Log[-1 + k2 + k3])/
    (4*k2*k3) + (G[(-k2 - k3)^(-1), 0, 1, 1]*Log[2]*Log[-1 + k2 + k3])/
    (8*k2*k3) - (G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 1]*Log[2]*
     Log[-1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 
      1]*Log[2]*Log[-1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1]*Log[2]*
     Log[-1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]*Log[2]*
     Log[-1 + k2 + k3])/(8*k2*k3) - (G[(2 - k2 - k3)^(-1), 0, 1, 1]*Log[2]*
     Log[-1 + k2 + k3])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), 0, (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     Log[2]*Log[-1 + k2 + k3])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 
      ((-k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(k2 + k3)), 1]*Log[2]*
     Log[-1 + k2 + k3])/(8*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 
      (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*Log[2]*
     Log[-1 + k2 + k3])/(8*k2*k3) + (G[(2 + k2 - k3)^(-1), 0, 1, 1]*Log[2]*
     Log[-1 + k2 + k3])/(8*k2*k3) - 
   (G[(2 + k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1]*Log[2]*Log[-1 + k2 + k3])/
    (8*k2*k3) - (G[(2 + k2 - k3)^(-1), (k2 - k3)^(-1), 1, 1]*Log[2]*
     Log[-1 + k2 + k3])/(8*k2*k3) + 
   (G[(2 + k2 - k3)^(-1), (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2]*
     Log[-1 + k2 + k3])/(8*k2*k3) + (G[0, 1, 2 - k2 - k3]*Log[2]^2*
     Log[-1 + k2 + k3])/(16*k2*k3) - 
   (G[0, 1, 2 + k2 - k3]*Log[2]^2*Log[-1 + k2 + k3])/(16*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     Log[2]^2*Log[-1 + k2 + k3])/(16*k2*k3) - 
   (G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2]^2*Log[-1 + k2 + k3])/
    (16*k2*k3) - (G[0, 1, -k2 - k3]*Log[2]*Log[2*k2]*Log[-1 + k2 + k3])/
    (8*k2*k3) + (G[0, 1, k2 - k3]*Log[2]*Log[2*k2]*Log[-1 + k2 + k3])/
    (8*k2*k3) - (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     Log[2]*Log[2*k2]*Log[-1 + k2 + k3])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2]*Log[2*k2]*Log[-1 + k2 + k3])/
    (8*k2*k3) + (Log[2]^2*Log[-1 - k2 + k3]^2*Log[-1 + k2 + k3])/(32*k2*k3) - 
   (Log[2]*Log[2*k2]*Log[1 - k2 + k3]^2*Log[-1 + k2 + k3])/(16*k2*k3) - 
   (G[0, 0, 1, 2 - k2 - k3]*Log[-1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 1]*Log[-1 + k2 + k3]^2)/
    (16*k2*k3) + (G[0, (-k2 - k3)^(-1), (k2 + k3)/
       ((-k2 - k3)*(-2 + k2 + k3)), 1]*Log[-1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[0, (k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*Log[-1 + k2 + k3]^2)/
    (16*k2*k3) + (G[0, (k2 - k3)^(-1), -(k2 + k3)^(-1), 1]*
     Log[-1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), 0, (k2 + k3)/(-k2 - k3), 1]*Log[-1 + k2 + k3]^2)/
    (16*k2*k3) + (G[(-k2 - k3)^(-1), 0, (k2 + k3)/
       ((-k2 - k3)*(-2 + k2 + k3)), 1]*Log[-1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/
       ((-k2 - k3)*(-2 + k2 + k3)), 1]*Log[-1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      -((k2 - k3)/((-k2 - k3)*(-k2 + k3))), 1]*Log[-1 + k2 + k3]^2)/
    (16*k2*k3) + (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      (k2 + k3)/(-k2 - k3), 1]*Log[-1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[0, 1, 1 - 2*k3]*Log[2]*Log[-1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[0, 1, -k2 - k3]*Log[2]*Log[-1 + k2 + k3]^2)/(16*k2*k3) + 
   (G[0, 1, 2 - k2 - k3]*Log[2]*Log[-1 + k2 + k3]^2)/(16*k2*k3) + 
   (G[0, 1, k2 - k3]*Log[2]*Log[-1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*Log[2]*
     Log[-1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*Log[2]*
     Log[-1 + k2 + k3]^2)/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2]*
     Log[-1 + k2 + k3]^2)/(16*k2*k3) - (Pi^2*Log[2*k2]*Log[-1 + k2 + k3]^2)/
    (192*k2*k3) + (G[0, 1, -k2 - k3]*Log[2*k2]*Log[-1 + k2 + k3]^2)/
    (16*k2*k3) + (G[(k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*Log[2*k2]*
     Log[-1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[(k2 - k3)^(-1), -(k2 + k3)^(-1), 1]*Log[2*k2]*Log[-1 + k2 + k3]^2)/
    (16*k2*k3) + (Log[2]^2*Log[2*k2]*Log[-1 + k2 + k3]^2)/(32*k2*k3) + 
   (Log[2]*Log[2*k2]^2*Log[-1 + k2 + k3]^2)/(32*k2*k3) - 
   (Log[2]*Log[2*k2]*Log[1 - k2 + k3]*Log[-1 + k2 + k3]^2)/(16*k2*k3) - 
   (Log[2]^2*Log[-1 + k2 + k3]^3)/(48*k2*k3) + 
   (Pi^2*G[0, 1, -k2 - k3]*Log[1 + k2 + k3])/(32*k2*k3) + 
   (3*G[0, 1, 1 - 2*k3]*G[0, 1, -k2 - k3]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, 1, -k2 - k3]^2*Log[1 + k2 + k3])/(4*k2*k3) - 
   (Pi^2*G[0, 1, 2 - k2 - k3]*Log[1 + k2 + k3])/(96*k2*k3) - 
   (G[0, 1, 1 - 2*k3]*G[0, 1, 2 - k2 - k3]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, 1, -k2 - k3]*G[0, 1, 2 - k2 - k3]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, 1, 2 - k2 - k3]^2*Log[1 + k2 + k3])/(8*k2*k3) - 
   (Pi^2*G[0, 1, k2 - k3]*Log[1 + k2 + k3])/(48*k2*k3) - 
   (G[0, 1, 1 - 2*k2]*G[0, 1, k2 - k3]*Log[1 + k2 + k3])/(4*k2*k3) - 
   (G[0, 1, 1 - 2*k3]*G[0, 1, k2 - k3]*Log[1 + k2 + k3])/(4*k2*k3) + 
   (G[0, 1, -k2 - k3]*G[0, 1, k2 - k3]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, 1, 2 - k2 - k3]*G[0, 1, k2 - k3]*Log[1 + k2 + k3])/(4*k2*k3) + 
   (G[0, 1, k2 - k3]^2*Log[1 + k2 + k3])/(8*k2*k3) + 
   (Pi^2*G[0, 1, 2 + k2 - k3]*Log[1 + k2 + k3])/(96*k2*k3) + 
   (G[0, 1, 1 - 2*k2]*G[0, 1, 2 + k2 - k3]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, 1, 2 - k2 - k3]*G[0, 1, 2 + k2 - k3]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, 1, k2 - k3]*G[0, 1, 2 + k2 - k3]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (Pi^2*G[0, 1, -k2 + k3]*Log[1 + k2 + k3])/(96*k2*k3) + 
   (G[0, 1, -k2 + k3]^2*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, 1, 1 - 2*k2]*G[0, 1, k2 + k3]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, 1, -k2 + k3]*G[0, 1, k2 + k3]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (Pi^2*G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*Log[1 + k2 + k3])/
    (48*k2*k3) + (G[0, 1, 1 - 2*k3]*G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 
      1]*Log[1 + k2 + k3])/(4*k2*k3) - 
   (G[0, 1, -k2 - k3]*G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*
     Log[1 + k2 + k3])/(4*k2*k3) - 
   (G[0, 1, 2 + k2 - k3]*G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, 1, -k2 + k3]*G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (5*Pi^2*G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*
     Log[1 + k2 + k3])/(96*k2*k3) + 
   (G[0, 1, 1 - 2*k3]*G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 
      1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, 1, 2 + k2 - k3]*G[(-k2 - k3)^(-1), 
      (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, 1, k2 + k3]*G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 
      1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, 1, -k2 + k3]*G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, 1, k2 + k3]*G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, 1, -k2 - k3]*G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, 1, 2 - k2 - k3]*G[(-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, 1, k2 - k3]*G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, 1, 2 + k2 - k3]*G[(-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, 1, -k2 - k3]*G[(-k2 - k3)^(-1), (k2 + k3)/
       ((-k2 - k3)*(-2 + k2 + k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, 1, 2 - k2 - k3]*G[(-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, 1, k2 - k3]*G[(-k2 - k3)^(-1), (k2 + k3)/
       ((-k2 - k3)*(-2 + k2 + k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, 1, 2 + k2 - k3]*G[(-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (Pi^2*G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     Log[1 + k2 + k3])/(24*k2*k3) - 
   (G[0, 1, -k2 - k3]*G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 
      1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, 1, k2 - k3]*G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 
      1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*G[(-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*
     G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (Pi^2*G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((-1 + 2*k2)*(2 - k2 - k3)), 1]*
     Log[1 + k2 + k3])/(48*k2*k3) - 
   (G[0, 1, 1 - 2*k3]*G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((-1 + 2*k2)*(2 - k2 - k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, 1, k2 - k3]*G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((-1 + 2*k2)*(2 - k2 - k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, 1, -k2 - k3]*G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(k2 + k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, 1, k2 - k3]*G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(k2 + k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (Pi^2*G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     Log[1 + k2 + k3])/(96*k2*k3) - 
   (G[0, 1, -k2 - k3]*G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-1 + 2*k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, 1, 2 - k2 - k3]*G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-1 + 2*k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, 1, k2 - k3]*G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-1 + 2*k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*
     G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (Pi^2*G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[1 + k2 + k3])/(48*k2*k3) - 
   (G[0, 1, 1 - 2*k2]*G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[1 + k2 + k3])/
    (8*k2*k3) - (G[0, 1, -k2 - k3]*G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, 1, 2 - k2 - k3]*G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, 1, k2 - k3]*G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[1 + k2 + k3])/
    (8*k2*k3) - (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*
     G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((-1 + 2*k2)*(2 - k2 - k3)), 1]*
     G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 1]*
     G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (Pi^2*G[(k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*Log[1 + k2 + k3])/
    (24*k2*k3) - (G[0, 1, 1 - 2*k2]*G[(k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 
      1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, 1, 1 - 2*k3]*G[(k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*
     Log[1 + k2 + k3])/(4*k2*k3) + 
   (G[0, 1, -k2 - k3]*G[(k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*
     Log[1 + k2 + k3])/(4*k2*k3) + 
   (G[0, 1, 2 - k2 - k3]*G[(k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     G[(k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     G[(k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, 1, -k2 - k3]*G[(k2 - k3)^(-1), -(k2 + k3)^(-1), 1]*Log[1 + k2 + k3])/
    (8*k2*k3) - (G[0, 1, 2 - k2 - k3]*G[(k2 - k3)^(-1), -(k2 + k3)^(-1), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     G[(k2 - k3)^(-1), -(k2 + k3)^(-1), 1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     G[(k2 - k3)^(-1), -(k2 + k3)^(-1), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (Pi^2*G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[1 + k2 + k3])/
    (96*k2*k3) + (G[0, 1, 1 - 2*k2]*G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, 1, 2 - k2 - k3]*G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, 1, k2 - k3]*G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*G[(2 + k2 - k3)^(-1), 
      (1 - 2*k3)^(-1), 1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*
     G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*
     G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (Pi^2*G[(-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*Log[1 + k2 + k3])/
    (48*k2*k3) - (G[0, 1, -k2 - k3]*G[(-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 
      1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, 1, -k2 + k3]*G[(-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1]*
     G[(-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*Log[1 + k2 + k3])/
    (8*k2*k3) - (Pi^2*G[(-k2 + k3)^(-1), (k2 - k3)/((-1 + 2*k2)*(-k2 + k3)), 
      1]*Log[1 + k2 + k3])/(32*k2*k3) + 
   (G[0, 1, k2 - k3]*G[(-k2 + k3)^(-1), (k2 - k3)/((-1 + 2*k2)*(-k2 + k3)), 
      1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*G[(-k2 + k3)^(-1), 
      (k2 - k3)/((-1 + 2*k2)*(-k2 + k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, 1, -k2 - k3]*G[(-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, 1, k2 - k3]*G[(-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*G[(-k2 + k3)^(-1), 
      (k2 - k3)/((-k2 + k3)*(k2 + k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*G[(-k2 + k3)^(-1), 
      (k2 - k3)/((-k2 + k3)*(k2 + k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, 1, 1 - 2*k2]*G[(k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, 1, -k2 + k3]*G[(k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*
     G[(k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1]*
     G[(k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (9*G[0, 0, (-k2 - k3)^(-1), 1, 1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (3*G[0, 0, (-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*Log[1 + k2 + k3])/
    (8*k2*k3) - (3*G[0, 0, (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[1 + k2 + k3])/(4*k2*k3) - 
   (3*G[0, 0, (2 - k2 - k3)^(-1), 1, 1]*Log[1 + k2 + k3])/(4*k2*k3) + 
   (3*G[0, 0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 
      1]*Log[1 + k2 + k3])/(4*k2*k3) - 
   (9*G[0, 0, (k2 - k3)^(-1), 1, 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (3*G[0, 0, (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[1 + k2 + k3])/
    (4*k2*k3) + (3*G[0, 0, (k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) + (3*G[0, 0, (2 + k2 - k3)^(-1), 1, 1]*
     Log[1 + k2 + k3])/(4*k2*k3) - 
   (3*G[0, 0, (2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[1 + k2 + k3])/
    (4*k2*k3) - (3*G[0, 0, (-k2 + k3)^(-1), 1, 1]*Log[1 + k2 + k3])/
    (8*k2*k3) + (3*G[0, 0, (-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) + (3*G[0, 0, (k2 + k3)^(-1), 1, 1]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (3*G[0, 0, (k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*Log[1 + k2 + k3])/
    (8*k2*k3) - (3*G[0, (-k2 - k3)^(-1), 0, 1, 1]*Log[1 + k2 + k3])/
    (4*k2*k3) + (G[0, (-k2 - k3)^(-1), 0, (k2 + k3)/(-k2 - k3), 1]*
     Log[1 + k2 + k3])/(4*k2*k3) + 
   (G[0, (-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     Log[1 + k2 + k3])/(2*k2*k3) - 
   (3*G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 1, 1]*Log[1 + k2 + k3])/
    (8*k2*k3) + (G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 
      1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[1 + k2 + k3])/(4*k2*k3) - 
   (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      (k2 + k3)/(-k2 - k3), 1]*Log[1 + k2 + k3])/(4*k2*k3) + 
   (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      ((-k2 + k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3)), 1]*Log[1 + k2 + k3])/
    (4*k2*k3) - (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      (k2 + k3)/(-k2 - k3), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1]*Log[1 + k2 + k3])/
    (2*k2*k3) - (3*G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (3*G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      ((2 - k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (3*G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, (2 - k2 - k3)^(-1), 0, 1, 1]*Log[1 + k2 + k3])/(2*k2*k3) - 
   (G[0, (2 - k2 - k3)^(-1), 0, (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 
      1]*Log[1 + k2 + k3])/(2*k2*k3) + 
   (G[0, (2 - k2 - k3)^(-1), (2 - k2 - k3)^(-1), 1, 1]*Log[1 + k2 + k3])/
    (8*k2*k3) - (G[0, (2 - k2 - k3)^(-1), (2 - k2 - k3)^(-1), 
      (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*Log[1 + k2 + k3])/
    (8*k2*k3) - (3*G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-2 - k2 + k3)), ((2 + k2 - k3)*(-2 + k2 + k3))/
       ((2 - k2 - k3)*(-2 - k2 + k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (3*G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 
      ((2 + k2 - k3)*(-2 + k2 + k3))/((1 - 2*k3)*(2 - k2 - k3)*
        (-2 - k2 + k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 
      ((-k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(k2 + k3)), 1]*
     Log[1 + k2 + k3])/(4*k2*k3) + 
   (G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 
      (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*Log[1 + k2 + k3])/
    (4*k2*k3) + (3*G[0, (k2 - k3)^(-1), 0, 1, 1]*Log[1 + k2 + k3])/
    (4*k2*k3) - (G[0, (k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1]*
     Log[1 + k2 + k3])/(2*k2*k3) - 
   (G[0, (k2 - k3)^(-1), 0, (-k2 + k3)/(k2 - k3), 1]*Log[1 + k2 + k3])/
    (4*k2*k3) + (G[0, (k2 - k3)^(-1), (k2 - k3)^(-1), 1, 1]*Log[1 + k2 + k3])/
    (8*k2*k3) - (G[0, (k2 - k3)^(-1), (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (3*G[0, (k2 - k3)^(-1), (2 + k2 - k3)^(-1), 1, 1]*Log[1 + k2 + k3])/
    (8*k2*k3) + (3*G[0, (k2 - k3)^(-1), (2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 
      1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, (k2 - k3)^(-1), -(k2 + k3)^(-1), -((-k2 - k3)/(k2 + k3)), 1]*
     Log[1 + k2 + k3])/(4*k2*k3) + 
   (G[0, (k2 - k3)^(-1), -(k2 + k3)^(-1), -(-1 + 2*k3)^(-1), 1]*
     Log[1 + k2 + k3])/(4*k2*k3) - 
   (G[0, (k2 - k3)^(-1), (k2 + k3)^(-1), 1, 1]*Log[1 + k2 + k3])/(4*k2*k3) + 
   (G[0, (k2 - k3)^(-1), (k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*
     Log[1 + k2 + k3])/(4*k2*k3) - (G[0, (2 + k2 - k3)^(-1), 0, 1, 1]*
     Log[1 + k2 + k3])/(2*k2*k3) + 
   (G[0, (2 + k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1]*Log[1 + k2 + k3])/
    (2*k2*k3) + (G[0, (2 + k2 - k3)^(-1), (k2 - k3)^(-1), 1, 1]*
     Log[1 + k2 + k3])/(4*k2*k3) - 
   (G[0, (2 + k2 - k3)^(-1), (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*
     Log[1 + k2 + k3])/(4*k2*k3) + 
   (G[0, (2 + k2 - k3)^(-1), -(-2 + k2 + k3)^(-1), 
      -((2 - k2 - k3)/(-2 + k2 + k3)), 1]*Log[1 + k2 + k3])/(4*k2*k3) - 
   (G[0, (2 + k2 - k3)^(-1), -(-2 + k2 + k3)^(-1), -(-1 + 2*k3)^(-1), 1]*
     Log[1 + k2 + k3])/(4*k2*k3) + (G[0, (-k2 + k3)^(-1), 0, 1, 1]*
     Log[1 + k2 + k3])/(4*k2*k3) - 
   (G[0, (-k2 + k3)^(-1), 0, (k2 - k3)/(-k2 + k3), 1]*Log[1 + k2 + k3])/
    (4*k2*k3) + (G[0, (-k2 + k3)^(-1), (-k2 + k3)^(-1), 1, 1]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, (-k2 + k3)^(-1), (-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, (-k2 + k3)^(-1), -((k2 - k3)/((-k2 + k3)*(k2 + k3))), 
      -((k2 - k3)/(-k2 + k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, (-k2 + k3)^(-1), -((k2 - k3)/((-k2 + k3)*(k2 + k3))), 
      -(((-k2 - k3)*(k2 - k3))/((-k2 + k3)*(k2 + k3))), 1]*Log[1 + k2 + k3])/
    (8*k2*k3) + (G[0, (-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      (k2 - k3)/(-k2 + k3), 1]*Log[1 + k2 + k3])/(4*k2*k3) - 
   (G[0, (-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      ((-k2 - k3)*(k2 - k3))/((-k2 + k3)*(k2 + k3)), 1]*Log[1 + k2 + k3])/
    (4*k2*k3) - (G[0, (k2 + k3)^(-1), 0, 1, 1]*Log[1 + k2 + k3])/(4*k2*k3) + 
   (G[0, (k2 + k3)^(-1), 0, (-k2 - k3)/(k2 + k3), 1]*Log[1 + k2 + k3])/
    (4*k2*k3) + (G[0, (k2 + k3)^(-1), (k2 - k3)^(-1), 1, 1]*Log[1 + k2 + k3])/
    (4*k2*k3) - (G[0, (k2 + k3)^(-1), (k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 
      1]*Log[1 + k2 + k3])/(4*k2*k3) + 
   (G[(-k2 - k3)^(-1), 0, -(-k2 - k3)^(-1), -1, 1]*Log[1 + k2 + k3])/
    (4*k2*k3) - (G[(-k2 - k3)^(-1), 0, -(-k2 - k3)^(-1), 
      -((k2 + k3)/(-k2 - k3)), 1]*Log[1 + k2 + k3])/(4*k2*k3) - 
   (3*G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 1, 1]*Log[1 + k2 + k3])/
    (8*k2*k3) + (G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 
      1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[1 + k2 + k3])/(4*k2*k3) - 
   (3*G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      (k2 + k3)/(-k2 - k3), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (3*G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      ((-k2 + k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3)), 1]*Log[1 + k2 + k3])/
    (8*k2*k3) - (G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), 
      ((2 + k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 - k2 + k3)), 1]*
     Log[1 + k2 + k3])/(2*k2*k3) + 
   (G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), 
      ((2 + k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-2 - k2 + k3)), 1]*
     Log[1 + k2 + k3])/(2*k2*k3) + 
   (3*G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1]*Log[1 + k2 + k3])/
    (8*k2*k3) - (3*G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (3*G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      ((2 - k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (3*G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (3*G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 0, 1, 1]*Log[1 + k2 + k3])/
    (4*k2*k3) - (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 0, (k2 + k3)/(-k2 - k3), 
      1]*Log[1 + k2 + k3])/(4*k2*k3) - 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 0, 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[1 + k2 + k3])/(2*k2*k3) + 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      (k2 + k3)/(-k2 - k3), 1]*Log[1 + k2 + k3])/(4*k2*k3) - 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      ((-k2 + k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3)), 1]*Log[1 + k2 + k3])/
    (4*k2*k3) - (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), 
      (k2 + k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
       ((-k2 - k3)*(-k2 + k3)), 1]*Log[1 + k2 + k3])/(4*k2*k3) + 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]*
     Log[1 + k2 + k3])/(4*k2*k3) - 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/
       ((-k2 - k3)*(-2 + k2 + k3)), ((2 - k2 - k3)*(k2 + k3))/
       ((-k2 - k3)*(-2 + k2 + k3)), 1]*Log[1 + k2 + k3])/(4*k2*k3) + 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/
       ((-k2 - k3)*(-2 + k2 + k3)), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     Log[1 + k2 + k3])/(4*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 0, 
      (k2 + k3)/(-k2 - k3), 1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 0, 
      ((-k2 + k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3)), 1]*Log[1 + k2 + k3])/
    (8*k2*k3) - (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      -(-k2 - k3)^(-1), -1, 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), -(-k2 - k3)^(-1), 
      -((k2 + k3)/(-k2 - k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), (-k2 - k3)^(-1), 1, 
      1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), (-k2 - k3)^(-1), 
      (k2 + k3)/(-k2 - k3), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      (k2 + k3)/((-k2 - k3)*(k2 - k3)), (k2 + k3)/(-k2 - k3), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      (k2 + k3)/((-k2 - k3)*(k2 - k3)), ((-k2 + k3)*(k2 + k3))/
       ((-k2 - k3)*(k2 - k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 0, 
      (k2 + k3)/(-k2 - k3), 1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (3*G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 0, 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1]*Log[1 + k2 + k3])/
    (8*k2*k3) + (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 0, 
      ((k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]*
     Log[1 + k2 + k3])/(4*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      -((k2 - k3)/((-k2 - k3)*(-k2 + k3))), -((k2 - k3)/(-k2 + k3)), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      -((k2 - k3)/((-k2 - k3)*(-k2 + k3))), 
      -(((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)*(-1 + 2*k3))), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      (k2 - k3)/((-k2 - k3)*(-k2 + k3)), (k2 - k3)/(-k2 + k3), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      (k2 - k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
       ((-k2 - k3)*(-k2 + k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
       ((-k2 - k3)*(-k2 + k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-k2 + k3)), ((k2 - k3)*(k2 + k3))/
       ((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(2 + k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1]*Log[1 + k2 + k3])/
    (4*k2*k3) - (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(2 + k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]*
     Log[1 + k2 + k3])/(4*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 0, 
      ((2 - k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     Log[1 + k2 + k3])/(4*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 0, 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[1 + k2 + k3])/(4*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (-k2 - k3)^(-1), 1, 1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), ((2 + k2 - k3)*(k2 + k3))/
       ((-k2 - k3)*(-2 - k2 + k3)), 1]*Log[1 + k2 + k3])/(4*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-2 - k2 + k3)), ((2 + k2 - k3)*(k2 + k3))/
       ((1 - 2*k3)*(-k2 - k3)*(-2 - k2 + k3)), 1]*Log[1 + k2 + k3])/
    (4*k2*k3) - (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), ((2 - k2 - k3)*(k2 + k3))/
       ((-k2 - k3)*(-2 + k2 + k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), 0, (2 - k2 - k3)^(-1), 1, 1]*Log[1 + k2 + k3])/
    (8*k2*k3) - (G[(2 - k2 - k3)^(-1), 0, (2 - k2 - k3)^(-1), 
      (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*Log[1 + k2 + k3])/
    (8*k2*k3) - (G[(2 - k2 - k3)^(-1), 0, (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-2 - k2 + k3)), ((2 + k2 - k3)*(-2 + k2 + k3))/
       ((2 - k2 - k3)*(-2 - k2 + k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), 0, (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 
      ((2 + k2 - k3)*(-2 + k2 + k3))/((1 - 2*k3)*(2 - k2 - k3)*
        (-2 - k2 + k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), 0, (-2 + k2 + k3)/((2 - k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(-k2 + k3)), 1]*
     Log[1 + k2 + k3])/(4*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), 0, (-2 + k2 + k3)/((2 - k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(-2 + k2 + k3))/((1 - 2*k3)*(2 - k2 - k3)*(-k2 + k3)), 1]*
     Log[1 + k2 + k3])/(4*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), 0, (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 
      ((-k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(k2 + k3)), 1]*
     Log[1 + k2 + k3])/(4*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), 0, (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 
      (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*Log[1 + k2 + k3])/
    (4*k2*k3) - (G[(2 - k2 - k3)^(-1), (2 - k2 - k3)^(-1), 0, 1, 1]*
     Log[1 + k2 + k3])/(4*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (2 - k2 - k3)^(-1), 0, (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-1 + 2*k3)), 1]*Log[1 + k2 + k3])/(4*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-2 - k2 + k3)), ((2 + k2 - k3)*(-2 + k2 + k3))/
       ((2 - k2 - k3)*(-2 - k2 + k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-2 - k2 + k3)), ((2 + k2 - k3)*(-2 + k2 + k3))/
       ((1 - 2*k3)*(2 - k2 - k3)*(-2 - k2 + k3)), 1]*Log[1 + k2 + k3])/
    (8*k2*k3) + (G[(2 - k2 - k3)^(-1), (2 - k2 - k3)^(-1), 
      (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), ((-k2 - k3)*(-2 + k2 + k3))/
       ((2 - k2 - k3)*(k2 + k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(k2 + k3)), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 
      1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 0, 
      ((2 + k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(-2 - k2 + k3)), 1]*
     Log[1 + k2 + k3])/(4*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 0, 
      ((2 + k2 - k3)*(-2 + k2 + k3))/((1 - 2*k3)*(2 - k2 - k3)*
        (-2 - k2 + k3)), 1]*Log[1 + k2 + k3])/(4*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 
      -((2 + k2 - k3)/((2 - k2 - k3)*(-2 - k2 + k3))), 
      -((2 + k2 - k3)/(-2 - k2 + k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 
      -((2 + k2 - k3)/((2 - k2 - k3)*(-2 - k2 + k3))), 
      -(((2 + k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(-2 - k2 + k3)*
         (-1 + 2*k3))), 1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 
      ((2 + k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(k2 - k3)*
        (-2 - k2 + k3)), ((2 + k2 - k3)*(-2 + k2 + k3))/
       ((2 - k2 - k3)*(-2 - k2 + k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 
      ((2 + k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(k2 - k3)*
        (-2 - k2 + k3)), ((2 + k2 - k3)*(-2 + k2 + k3))/
       ((1 - 2*k3)*(2 - k2 - k3)*(-2 - k2 + k3)), 1]*Log[1 + k2 + k3])/
    (8*k2*k3) - (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(k2 + k3)), (-2 + k2 + k3)/((2 - k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(-k2 + k3)), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 
      (-2 + k2 + k3)/((2 - k2 - k3)*(-k2 + k3)), ((k2 - k3)*(-2 + k2 + k3))/
       ((1 - 2*k3)*(2 - k2 - k3)*(-k2 + k3)), 1]*Log[1 + k2 + k3])/
    (8*k2*k3) + (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(k2 + k3)), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 
      ((-k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(k2 + k3)), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 
      (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-1 + 2*k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), 0, (k2 - k3)^(-1), 1, 1]*Log[1 + k2 + k3])/(4*k2*k3) - 
   (G[(k2 - k3)^(-1), 0, (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), 0, (k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), 0, (2 + k2 - k3)^(-1), 1, 1]*Log[1 + k2 + k3])/
    (8*k2*k3) + (G[(k2 - k3)^(-1), 0, (2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), 0, -(-2 + k2 + k3)^(-1), 
      -((2 - k2 - k3)/(-2 + k2 + k3)), 1]*Log[1 + k2 + k3])/(4*k2*k3) - 
   (G[(k2 - k3)^(-1), 0, -(-2 + k2 + k3)^(-1), -(-1 + 2*k3)^(-1), 1]*
     Log[1 + k2 + k3])/(4*k2*k3) - 
   (G[(k2 - k3)^(-1), 0, -(k2 + k3)^(-1), -((-k2 - k3)/(k2 + k3)), 1]*
     Log[1 + k2 + k3])/(4*k2*k3) + 
   (G[(k2 - k3)^(-1), 0, -(k2 + k3)^(-1), -(-1 + 2*k3)^(-1), 1]*
     Log[1 + k2 + k3])/(4*k2*k3) - 
   (G[(k2 - k3)^(-1), 0, (k2 + k3)^(-1), 1, 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), 0, (k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (3*G[(k2 - k3)^(-1), (k2 - k3)^(-1), 0, 1, 1]*Log[1 + k2 + k3])/
    (8*k2*k3) + (G[(k2 - k3)^(-1), (k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1]*
     Log[1 + k2 + k3])/(4*k2*k3) + 
   (G[(k2 - k3)^(-1), (k2 - k3)^(-1), 0, (-k2 + k3)/(k2 - k3), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), (k2 - k3)^(-1), (2 + k2 - k3)^(-1), 1, 1]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), (k2 - k3)^(-1), (2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), (k2 - k3)^(-1), -(k2 + k3)^(-1), 
      -((-k2 - k3)/(k2 + k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), (k2 - k3)^(-1), -(k2 + k3)^(-1), -(-1 + 2*k3)^(-1), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), (k2 - k3)^(-1), (k2 + k3)^(-1), 1, 1]*Log[1 + k2 + k3])/
    (8*k2*k3) - (G[(k2 - k3)^(-1), (k2 - k3)^(-1), (k2 + k3)^(-1), 
      (-k2 - k3)/(k2 + k3), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), (2 + k2 - k3)^(-1), 0, 1, 1]*Log[1 + k2 + k3])/
    (4*k2*k3) - (G[(k2 - k3)^(-1), (2 + k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1]*
     Log[1 + k2 + k3])/(4*k2*k3) - 
   (G[(k2 - k3)^(-1), (2 + k2 - k3)^(-1), (k2 - k3)^(-1), 1, 1]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), (2 + k2 - k3)^(-1), (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), (2 + k2 - k3)^(-1), -(-2 + k2 + k3)^(-1), 
      -((2 - k2 - k3)/(-2 + k2 + k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), (2 + k2 - k3)^(-1), -(-2 + k2 + k3)^(-1), 
      -(-1 + 2*k3)^(-1), 1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), -(k2 + k3)^(-1), -(-2 + k2 + k3)^(-1), 
      -((2 - k2 - k3)/(-2 + k2 + k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), -(k2 + k3)^(-1), -(-2 + k2 + k3)^(-1), 
      -(-1 + 2*k3)^(-1), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), -(k2 + k3)^(-1), -(k2 + k3)^(-1), 
      -((-k2 - k3)/(k2 + k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), -(k2 + k3)^(-1), -(k2 + k3)^(-1), -(-1 + 2*k3)^(-1), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), (k2 + k3)^(-1), 0, 1, 1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), (k2 + k3)^(-1), 0, (-k2 - k3)/(k2 + k3), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), (k2 + k3)^(-1), (k2 - k3)^(-1), 1, 1]*Log[1 + k2 + k3])/
    (8*k2*k3) + (G[(k2 - k3)^(-1), (k2 + k3)^(-1), (k2 - k3)^(-1), 
      (-k2 + k3)/(k2 - k3), 1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 + k3)^(-1), 0, -(-k2 + k3)^(-1), -1, 1]*Log[1 + k2 + k3])/
    (4*k2*k3) + (G[(-k2 + k3)^(-1), 0, -(-k2 + k3)^(-1), 
      -((k2 - k3)/(-k2 + k3)), 1]*Log[1 + k2 + k3])/(4*k2*k3) + 
   (G[(-k2 + k3)^(-1), 0, (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      (k2 - k3)/(-k2 + k3), 1]*Log[1 + k2 + k3])/(4*k2*k3) - 
   (G[(-k2 + k3)^(-1), 0, (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      ((-k2 - k3)*(k2 - k3))/((-k2 + k3)*(k2 + k3)), 1]*Log[1 + k2 + k3])/
    (4*k2*k3) - (G[(-k2 + k3)^(-1), (-k2 + k3)^(-1), 0, 1, 1]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 + k3)^(-1), (-k2 + k3)^(-1), 0, (k2 - k3)/(-k2 + k3), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 + k3)^(-1), (-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      (k2 - k3)/(-k2 + k3), 1]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 + k3)^(-1), (-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      ((-k2 - k3)*(k2 - k3))/((-k2 + k3)*(k2 + k3)), 1]*Log[1 + k2 + k3])/
    (8*k2*k3) + (G[(-k2 + k3)^(-1), -((k2 - k3)/((-k2 + k3)*(k2 + k3))), 0, 
      -((k2 - k3)/(-k2 + k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 + k3)^(-1), -((k2 - k3)/((-k2 + k3)*(k2 + k3))), 0, 
      -(((-k2 - k3)*(k2 - k3))/((-k2 + k3)*(k2 + k3))), 1]*Log[1 + k2 + k3])/
    (8*k2*k3) + (G[(-k2 + k3)^(-1), -((k2 - k3)/((-k2 + k3)*(k2 + k3))), 
      -(-k2 + k3)^(-1), -1, 1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 + k3)^(-1), -((k2 - k3)/((-k2 + k3)*(k2 + k3))), -(-k2 + k3)^(-1), 
      -((k2 - k3)/(-k2 + k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      (k2 - k3)/(-k2 + k3)^2, (k2 - k3)^2/(-k2 + k3)^2, 1]*Log[1 + k2 + k3])/
    (8*k2*k3) + (G[(-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      (k2 - k3)/(-k2 + k3)^2, (k2 - k3)/(-k2 + k3), 1]*Log[1 + k2 + k3])/
    (8*k2*k3) - (G[(-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      (k2 - k3)/((-k2 + k3)*(k2 + k3)), (k2 - k3)/(-k2 + k3), 1]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      (k2 - k3)/((-k2 + k3)*(k2 + k3)), ((-k2 - k3)*(k2 - k3))/
       ((-k2 + k3)*(k2 + k3)), 1]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, 0, 1, 2 - k2 - k3]*Log[2]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, (-k2 - k3)^(-1), 1, 1]*Log[2]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2]*
     Log[1 + k2 + k3])/(8*k2*k3) + (G[0, (2 - k2 - k3)^(-1), 1, 1]*Log[2]*
     Log[1 + k2 + k3])/(4*k2*k3) + 
   (G[0, (2 - k2 - k3)^(-1), (2 - k2 - k3)^(-1), 1]*Log[2]*Log[1 + k2 + k3])/
    (8*k2*k3) - (3*G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-1 + 2*k3)), 1]*Log[2]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, (k2 - k3)^(-1), 1, 1]*Log[2]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2]*Log[1 + k2 + k3])/
    (8*k2*k3) - (3*G[0, (2 + k2 - k3)^(-1), 1, 1]*Log[2]*Log[1 + k2 + k3])/
    (8*k2*k3) + (3*G[0, (2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2]*
     Log[1 + k2 + k3])/(8*k2*k3) + (G[(-k2 - k3)^(-1), 0, 1, 1]*Log[2]*
     Log[1 + k2 + k3])/(4*k2*k3) - 
   (G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2]*
     Log[1 + k2 + k3])/(4*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1]*Log[2]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]*Log[2]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      ((2 - k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 + k2 + k3)), 1]*Log[2]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2]*Log[1 + k2 + k3])/
    (8*k2*k3) - (G[(2 - k2 - k3)^(-1), 0, 1, 1]*Log[2]*Log[1 + k2 + k3])/
    (4*k2*k3) + (G[(2 - k2 - k3)^(-1), 0, (2 - k2 - k3)^(-1), 1]*Log[2]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), 0, (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     Log[2]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-1 + 2*k3)), 1]*Log[2]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 
      ((2 + k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(-2 - k2 + k3)), 1]*
     Log[2]*Log[1 + k2 + k3])/(4*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 
      ((2 + k2 - k3)*(-2 + k2 + k3))/((1 - 2*k3)*(2 - k2 - k3)*
        (-2 - k2 + k3)), 1]*Log[2]*Log[1 + k2 + k3])/(4*k2*k3) - 
   (G[(k2 - k3)^(-1), 0, 1, 1]*Log[2]*Log[1 + k2 + k3])/(4*k2*k3) + 
   (G[(k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1]*Log[2]*Log[1 + k2 + k3])/
    (4*k2*k3) + (G[(k2 - k3)^(-1), (2 + k2 - k3)^(-1), 1, 1]*Log[2]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), (2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), -(k2 + k3)^(-1), -((-k2 - k3)/(k2 + k3)), 1]*Log[2]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), -(k2 + k3)^(-1), -(-1 + 2*k3)^(-1), 1]*Log[2]*
     Log[1 + k2 + k3])/(8*k2*k3) + (G[(2 + k2 - k3)^(-1), 0, 1, 1]*Log[2]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(2 + k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1]*Log[2]*Log[1 + k2 + k3])/
    (8*k2*k3) - (G[(2 + k2 - k3)^(-1), -(-2 + k2 + k3)^(-1), 
      -((2 - k2 - k3)/(-2 + k2 + k3)), 1]*Log[2]*Log[1 + k2 + k3])/
    (8*k2*k3) + (G[(2 + k2 - k3)^(-1), -(-2 + k2 + k3)^(-1), 
      -(-1 + 2*k3)^(-1), 1]*Log[2]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, 1, -k2 - k3]*Log[2]^2*Log[1 + k2 + k3])/(16*k2*k3) + 
   (G[0, 1, k2 - k3]*Log[2]^2*Log[1 + k2 + k3])/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2]^2*
     Log[1 + k2 + k3])/(16*k2*k3) + (G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*
     Log[2]^2*Log[1 + k2 + k3])/(16*k2*k3) - 
   (G[0, 0, 1, k2 - k3]*Log[2*k2]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, (-k2 - k3)^(-1), 1, 1]*Log[2*k2]*Log[1 + k2 + k3])/(4*k2*k3) + 
   (G[0, (-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*Log[2*k2]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2*k2]*
     Log[1 + k2 + k3])/(8*k2*k3) + (G[0, (2 - k2 - k3)^(-1), 1, 1]*Log[2*k2]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     Log[2*k2]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (3*G[0, (k2 - k3)^(-1), 1, 1]*Log[2*k2]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (3*G[0, (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2*k2]*Log[1 + k2 + k3])/
    (8*k2*k3) + (G[0, (k2 - k3)^(-1), (k2 - k3)^(-1), 1]*Log[2*k2]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, (k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*Log[2*k2]*Log[1 + k2 + k3])/
    (8*k2*k3) - (3*G[0, (2 + k2 - k3)^(-1), 1, 1]*Log[2*k2]*Log[1 + k2 + k3])/
    (8*k2*k3) + (3*G[0, (2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2*k2]*
     Log[1 + k2 + k3])/(8*k2*k3) + (G[0, (-k2 + k3)^(-1), 1, 1]*Log[2*k2]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, (-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*Log[2*k2]*
     Log[1 + k2 + k3])/(8*k2*k3) - (G[0, (k2 + k3)^(-1), 1, 1]*Log[2*k2]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, (k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*Log[2*k2]*Log[1 + k2 + k3])/
    (8*k2*k3) + (3*G[(-k2 - k3)^(-1), 0, 1, 1]*Log[2*k2]*Log[1 + k2 + k3])/
    (8*k2*k3) - (G[(-k2 - k3)^(-1), 0, (k2 + k3)/(-k2 - k3), 1]*Log[2*k2]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2*k2]*
     Log[1 + k2 + k3])/(4*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      (k2 + k3)/(-k2 - k3), 1]*Log[2*k2]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      ((-k2 + k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3)), 1]*Log[2*k2]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1]*Log[2*k2]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]*Log[2*k2]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      ((2 - k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 + k2 + k3)), 1]*Log[2*k2]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2*k2]*Log[1 + k2 + k3])/
    (8*k2*k3) - (G[(2 - k2 - k3)^(-1), 0, 1, 1]*Log[2*k2]*Log[1 + k2 + k3])/
    (4*k2*k3) + (G[(2 - k2 - k3)^(-1), 0, (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-1 + 2*k3)), 1]*Log[2*k2]*Log[1 + k2 + k3])/
    (4*k2*k3) + (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-2 - k2 + k3)), ((2 + k2 - k3)*(-2 + k2 + k3))/
       ((2 - k2 - k3)*(-2 - k2 + k3)), 1]*Log[2*k2]*Log[1 + k2 + k3])/
    (8*k2*k3) - (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-2 - k2 + k3)), ((2 + k2 - k3)*(-2 + k2 + k3))/
       ((1 - 2*k3)*(2 - k2 - k3)*(-2 - k2 + k3)), 1]*Log[2*k2]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 
      ((-k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(k2 + k3)), 1]*Log[2*k2]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 
      (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*Log[2*k2]*
     Log[1 + k2 + k3])/(8*k2*k3) - (3*G[(k2 - k3)^(-1), 0, 1, 1]*Log[2*k2]*
     Log[1 + k2 + k3])/(8*k2*k3) + (G[(k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1]*
     Log[2*k2]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), 0, (k2 - k3)^(-1), 1]*Log[2*k2]*Log[1 + k2 + k3])/
    (8*k2*k3) + (G[(k2 - k3)^(-1), 0, (-k2 + k3)/(k2 - k3), 1]*Log[2*k2]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2*k2]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), (2 + k2 - k3)^(-1), 1, 1]*Log[2*k2]*Log[1 + k2 + k3])/
    (4*k2*k3) - (G[(k2 - k3)^(-1), (2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*
     Log[2*k2]*Log[1 + k2 + k3])/(4*k2*k3) + 
   (G[(k2 - k3)^(-1), (k2 + k3)^(-1), 1, 1]*Log[2*k2]*Log[1 + k2 + k3])/
    (8*k2*k3) - (G[(k2 - k3)^(-1), (k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*
     Log[2*k2]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(2 + k2 - k3)^(-1), 0, 1, 1]*Log[2*k2]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(2 + k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1]*Log[2*k2]*Log[1 + k2 + k3])/
    (8*k2*k3) - (G[(2 + k2 - k3)^(-1), (k2 - k3)^(-1), 1, 1]*Log[2*k2]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(2 + k2 - k3)^(-1), (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2*k2]*
     Log[1 + k2 + k3])/(8*k2*k3) - (G[(-k2 + k3)^(-1), 0, 1, 1]*Log[2*k2]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 + k3)^(-1), 0, (k2 - k3)/(-k2 + k3), 1]*Log[2*k2]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      (k2 - k3)/(-k2 + k3), 1]*Log[2*k2]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      ((-k2 - k3)*(k2 - k3))/((-k2 + k3)*(k2 + k3)), 1]*Log[2*k2]*
     Log[1 + k2 + k3])/(8*k2*k3) + (G[(k2 + k3)^(-1), 0, 1, 1]*Log[2*k2]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(k2 + k3)^(-1), 0, (-k2 - k3)/(k2 + k3), 1]*Log[2*k2]*Log[1 + k2 + k3])/
    (8*k2*k3) - (G[(k2 + k3)^(-1), (k2 - k3)^(-1), 1, 1]*Log[2*k2]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(k2 + k3)^(-1), (k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*Log[2*k2]*
     Log[1 + k2 + k3])/(8*k2*k3) + (G[0, 1, 2 - k2 - k3]*Log[2]*Log[2*k2]*
     Log[1 + k2 + k3])/(8*k2*k3) + (G[0, 1, k2 - k3]*Log[2]*Log[2*k2]*
     Log[1 + k2 + k3])/(8*k2*k3) - (G[0, 1, 2 + k2 - k3]*Log[2]*Log[2*k2]*
     Log[1 + k2 + k3])/(4*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     Log[2]*Log[2*k2]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2]*Log[2*k2]*Log[1 + k2 + k3])/
    (8*k2*k3) - (G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2]*Log[2*k2]*
     Log[1 + k2 + k3])/(4*k2*k3) - (G[0, 1, -k2 - k3]*Log[2*k2]^2*
     Log[1 + k2 + k3])/(16*k2*k3) + (G[0, 1, 2 - k2 - k3]*Log[2*k2]^2*
     Log[1 + k2 + k3])/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2*k2]^2*
     Log[1 + k2 + k3])/(16*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     Log[2*k2]^2*Log[1 + k2 + k3])/(16*k2*k3) - 
   (G[0, 1, 1 - 2*k2]*Log[1 - k2 - k3]^2*Log[1 + k2 + k3])/(16*k2*k3) + 
   (G[0, 1, -k2 + k3]*Log[1 - k2 - k3]^2*Log[1 + k2 + k3])/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*
     Log[1 - k2 - k3]^2*Log[1 + k2 + k3])/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1]*
     Log[1 - k2 - k3]^2*Log[1 + k2 + k3])/(16*k2*k3) + 
   (G[0, (-k2 - k3)^(-1), 1, 1]*Log[1 + k2 - k3]*Log[1 + k2 + k3])/
    (8*k2*k3) - (G[0, (-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*
     Log[1 + k2 - k3]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, (k2 - k3)^(-1), 1, 1]*Log[1 + k2 - k3]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, (k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*Log[1 + k2 - k3]*
     Log[1 + k2 + k3])/(8*k2*k3) + (G[(-k2 + k3)^(-1), 0, 1, 1]*
     Log[1 + k2 - k3]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 + k3)^(-1), 0, (k2 - k3)/(-k2 + k3), 1]*Log[1 + k2 - k3]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      (k2 - k3)/(-k2 + k3), 1]*Log[1 + k2 - k3]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      ((-k2 - k3)*(k2 - k3))/((-k2 + k3)*(k2 + k3)), 1]*Log[1 + k2 - k3]*
     Log[1 + k2 + k3])/(8*k2*k3) - (G[(k2 + k3)^(-1), 0, 1, 1]*
     Log[1 + k2 - k3]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(k2 + k3)^(-1), 0, (-k2 - k3)/(k2 + k3), 1]*Log[1 + k2 - k3]*
     Log[1 + k2 + k3])/(8*k2*k3) + (G[(k2 + k3)^(-1), (k2 - k3)^(-1), 1, 1]*
     Log[1 + k2 - k3]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(k2 + k3)^(-1), (k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*
     Log[1 + k2 - k3]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (Pi^2*Log[1 + k2 - k3]^2*Log[1 + k2 + k3])/(192*k2*k3) - 
   (G[0, 1, -k2 + k3]*Log[1 + k2 - k3]^2*Log[1 + k2 + k3])/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*Log[1 + k2 - k3]^2*
     Log[1 + k2 + k3])/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 1]*
     Log[1 + k2 - k3]^2*Log[1 + k2 + k3])/(16*k2*k3) + 
   (G[0, 0, 1, -k2 - k3]*Log[2*k3]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, 0, 1, -k2 + k3]*Log[2*k3]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 1]*Log[2*k3]*Log[1 + k2 + k3])/
    (8*k2*k3) + (G[0, (-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*Log[2*k3]*
     Log[1 + k2 + k3])/(8*k2*k3) + (G[0, (k2 - k3)^(-1), 1, 1]*Log[2*k3]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, (k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*Log[2*k3]*Log[1 + k2 + k3])/
    (8*k2*k3) + (G[0, (-k2 + k3)^(-1), 1, 1]*Log[2*k3]*Log[1 + k2 + k3])/
    (8*k2*k3) + (G[0, (-k2 + k3)^(-1), (-k2 + k3)^(-1), 1]*Log[2*k3]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, (-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*Log[2*k3]*
     Log[1 + k2 + k3])/(4*k2*k3) - (G[0, (k2 + k3)^(-1), 1, 1]*Log[2*k3]*
     Log[1 + k2 + k3])/(4*k2*k3) + 
   (G[0, (k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*Log[2*k3]*Log[1 + k2 + k3])/
    (4*k2*k3) + (G[(-k2 - k3)^(-1), 0, 1, 1]*Log[2*k3]*Log[1 + k2 + k3])/
    (4*k2*k3) - (G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 1]*Log[2*k3]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), 0, (k2 + k3)/(-k2 - k3), 1]*Log[2*k3]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*Log[2*k3]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      (k2 + k3)/(-k2 - k3), 1]*Log[2*k3]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      ((-k2 + k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3)), 1]*Log[2*k3]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      (k2 + k3)/(-k2 - k3), 1]*Log[2*k3]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1]*Log[2*k3]*
     Log[1 + k2 + k3])/(8*k2*k3) - (G[(k2 - k3)^(-1), 0, 1, 1]*Log[2*k3]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), 0, (-k2 + k3)/(k2 - k3), 1]*Log[2*k3]*Log[1 + k2 + k3])/
    (8*k2*k3) + (G[(k2 - k3)^(-1), (k2 + k3)^(-1), 1, 1]*Log[2*k3]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), (k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*Log[2*k3]*
     Log[1 + k2 + k3])/(8*k2*k3) - (G[(-k2 + k3)^(-1), 0, 1, 1]*Log[2*k3]*
     Log[1 + k2 + k3])/(8*k2*k3) + (G[(-k2 + k3)^(-1), 0, (-k2 + k3)^(-1), 1]*
     Log[2*k3]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 + k3)^(-1), (-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*Log[2*k3]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 + k3)^(-1), -((k2 - k3)/((-k2 + k3)*(k2 + k3))), 
      -((k2 - k3)/(-k2 + k3)), 1]*Log[2*k3]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 + k3)^(-1), -((k2 - k3)/((-k2 + k3)*(k2 + k3))), 
      -(((-k2 - k3)*(k2 - k3))/((-k2 + k3)*(k2 + k3))), 1]*Log[2*k3]*
     Log[1 + k2 + k3])/(8*k2*k3) - (G[0, 1, -k2 - k3]*Log[2*k2]*Log[2*k3]*
     Log[1 + k2 + k3])/(8*k2*k3) + (G[0, 1, k2 - k3]*Log[2*k2]*Log[2*k3]*
     Log[1 + k2 + k3])/(8*k2*k3) + (G[0, 1, -k2 + k3]*Log[2*k2]*Log[2*k3]*
     Log[1 + k2 + k3])/(8*k2*k3) - (G[0, 1, k2 + k3]*Log[2*k2]*Log[2*k3]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*Log[2*k2]*Log[2*k3]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*Log[2*k2]*Log[2*k3]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*Log[2*k2]*Log[2*k3]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*Log[2*k2]*Log[2*k3]*
     Log[1 + k2 + k3])/(8*k2*k3) + (Log[2*k2]*Log[1 - k2 - k3]^2*Log[2*k3]*
     Log[1 + k2 + k3])/(16*k2*k3) - (G[0, 1, -k2 + k3]*Log[1 + k2 - k3]*
     Log[2*k3]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, 1, k2 + k3]*Log[1 + k2 - k3]*Log[2*k3]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*Log[1 + k2 - k3]*Log[2*k3]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*Log[1 + k2 - k3]*Log[2*k3]*
     Log[1 + k2 + k3])/(8*k2*k3) - (Log[1 - k2 - k3]^2*Log[1 + k2 - k3]*
     Log[2*k3]*Log[1 + k2 + k3])/(16*k2*k3) - 
   (Log[2*k2]*Log[1 + k2 - k3]^2*Log[2*k3]*Log[1 + k2 + k3])/(16*k2*k3) + 
   (Log[1 + k2 - k3]^3*Log[2*k3]*Log[1 + k2 + k3])/(24*k2*k3) - 
   (G[0, 1, -k2 - k3]*Log[2*k3]^2*Log[1 + k2 + k3])/(16*k2*k3) + 
   (G[0, 1, k2 - k3]*Log[2*k3]^2*Log[1 + k2 + k3])/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*Log[2*k3]^2*Log[1 + k2 + k3])/
    (16*k2*k3) + (G[(k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*Log[2*k3]^2*
     Log[1 + k2 + k3])/(16*k2*k3) - 
   (Pi^2*Log[-1 - k2 + k3]^2*Log[1 + k2 + k3])/(192*k2*k3) - 
   (G[0, 1, 1 - 2*k2]*Log[-1 - k2 + k3]^2*Log[1 + k2 + k3])/(16*k2*k3) + 
   (G[0, 1, 2 - k2 - k3]*Log[-1 - k2 + k3]^2*Log[1 + k2 + k3])/(16*k2*k3) + 
   (G[0, 1, k2 - k3]*Log[-1 - k2 + k3]^2*Log[1 + k2 + k3])/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*Log[-1 - k2 + k3]^2*
     Log[1 + k2 + k3])/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-1 + 2*k2)*(-k2 - k3)), 1]*
     Log[-1 - k2 + k3]^2*Log[1 + k2 + k3])/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*
     Log[-1 - k2 + k3]^2*Log[1 + k2 + k3])/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     Log[-1 - k2 + k3]^2*Log[1 + k2 + k3])/(16*k2*k3) + 
   (Log[2]*Log[2*k2]*Log[-1 - k2 + k3]^2*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, 0, 1, -k2 - k3]*Log[1 - k2 + k3]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, (-k2 - k3)^(-1), 1, 1]*Log[1 - k2 + k3]*Log[1 + k2 + k3])/
    (8*k2*k3) + (G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 1]*Log[1 - k2 + k3]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     Log[1 - k2 + k3]*Log[1 + k2 + k3])/(4*k2*k3) - 
   (G[0, (2 - k2 - k3)^(-1), 1, 1]*Log[1 - k2 + k3]*Log[1 + k2 + k3])/
    (4*k2*k3) + (G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-1 + 2*k3)), 1]*Log[1 - k2 + k3]*Log[1 + k2 + k3])/
    (4*k2*k3) - (G[(-k2 - k3)^(-1), 0, 1, 1]*Log[1 - k2 + k3]*
     Log[1 + k2 + k3])/(8*k2*k3) + (G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 1]*
     Log[1 - k2 + k3]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 
      1]*Log[1 - k2 + k3]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      ((2 - k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     Log[1 - k2 + k3]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[1 - k2 + k3]*
     Log[1 + k2 + k3])/(8*k2*k3) + (G[(k2 - k3)^(-1), 0, 1, 1]*
     Log[1 - k2 + k3]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1]*Log[1 - k2 + k3]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), -(k2 + k3)^(-1), -((-k2 - k3)/(k2 + k3)), 1]*
     Log[1 - k2 + k3]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), -(k2 + k3)^(-1), -(-1 + 2*k3)^(-1), 1]*Log[1 - k2 + k3]*
     Log[1 + k2 + k3])/(8*k2*k3) - (G[(2 + k2 - k3)^(-1), 0, 1, 1]*
     Log[1 - k2 + k3]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(2 + k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1]*Log[1 - k2 + k3]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(2 + k2 - k3)^(-1), -(-2 + k2 + k3)^(-1), 
      -((2 - k2 - k3)/(-2 + k2 + k3)), 1]*Log[1 - k2 + k3]*Log[1 + k2 + k3])/
    (8*k2*k3) - (G[(2 + k2 - k3)^(-1), -(-2 + k2 + k3)^(-1), 
      -(-1 + 2*k3)^(-1), 1]*Log[1 - k2 + k3]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, 1, -k2 - k3]*Log[2]*Log[1 - k2 + k3]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, 1, 2 - k2 - k3]*Log[2]*Log[1 - k2 + k3]*Log[1 + k2 + k3])/
    (8*k2*k3) + (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     Log[2]*Log[1 - k2 + k3]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     Log[2]*Log[1 - k2 + k3]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, 1, -k2 - k3]*Log[2*k2]*Log[1 - k2 + k3]*Log[1 + k2 + k3])/
    (8*k2*k3) - (G[0, 1, 2 - k2 - k3]*Log[2*k2]*Log[1 - k2 + k3]*
     Log[1 + k2 + k3])/(8*k2*k3) - (G[0, 1, k2 - k3]*Log[2*k2]*
     Log[1 - k2 + k3]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, 1, 2 + k2 - k3]*Log[2*k2]*Log[1 - k2 + k3]*Log[1 + k2 + k3])/
    (8*k2*k3) + (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     Log[2*k2]*Log[1 - k2 + k3]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     Log[2*k2]*Log[1 - k2 + k3]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2*k2]*Log[1 - k2 + k3]*
     Log[1 + k2 + k3])/(8*k2*k3) + (G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*
     Log[2*k2]*Log[1 - k2 + k3]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (Log[2*k2]*Log[-1 - k2 + k3]^2*Log[1 - k2 + k3]*Log[1 + k2 + k3])/
    (16*k2*k3) + (Pi^2*Log[1 - k2 + k3]^2*Log[1 + k2 + k3])/(96*k2*k3) + 
   (G[0, 1, 1 - 2*k2]*Log[1 - k2 + k3]^2*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, 1, 1 - 2*k3]*Log[1 - k2 + k3]^2*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, 1, -k2 - k3]*Log[1 - k2 + k3]^2*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, 1, 2 - k2 - k3]*Log[1 - k2 + k3]^2*Log[1 + k2 + k3])/(16*k2*k3) - 
   (G[0, 1, k2 - k3]*Log[1 - k2 + k3]^2*Log[1 + k2 + k3])/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*
     Log[1 - k2 + k3]^2*Log[1 + k2 + k3])/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     Log[1 - k2 + k3]^2*Log[1 + k2 + k3])/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     Log[1 - k2 + k3]^2*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((-1 + 2*k2)*(2 - k2 - k3)), 1]*
     Log[1 - k2 + k3]^2*Log[1 + k2 + k3])/(16*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 1]*
     Log[1 - k2 + k3]^2*Log[1 + k2 + k3])/(16*k2*k3) - 
   (G[(-k2 + k3)^(-1), (k2 - k3)/((-1 + 2*k2)*(-k2 + k3)), 1]*
     Log[1 - k2 + k3]^2*Log[1 + k2 + k3])/(16*k2*k3) + 
   (G[(-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 1]*
     Log[1 - k2 + k3]^2*Log[1 + k2 + k3])/(16*k2*k3) - 
   (Log[2]^2*Log[1 - k2 + k3]^2*Log[1 + k2 + k3])/(32*k2*k3) - 
   (Log[2]*Log[2*k2]*Log[1 - k2 + k3]^2*Log[1 + k2 + k3])/(16*k2*k3) - 
   (Log[2*k2]*Log[2*k3]*Log[1 - k2 + k3]^2*Log[1 + k2 + k3])/(16*k2*k3) - 
   (Log[2*k3]^2*Log[1 - k2 + k3]^2*Log[1 + k2 + k3])/(32*k2*k3) + 
   (Log[2*k2]*Log[1 - k2 + k3]^3*Log[1 + k2 + k3])/(24*k2*k3) - 
   (G[0, 0, 1, -k2 - k3]*Log[-1 + k2 + k3]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, (-k2 - k3)^(-1), 1, 1]*Log[-1 + k2 + k3]*Log[1 + k2 + k3])/
    (8*k2*k3) + (G[0, (-k2 - k3)^(-1), (-k2 - k3)^(-1), 1]*Log[-1 + k2 + k3]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     Log[-1 + k2 + k3]*Log[1 + k2 + k3])/(4*k2*k3) - 
   (G[0, (k2 - k3)^(-1), 1, 1]*Log[-1 + k2 + k3]*Log[1 + k2 + k3])/
    (4*k2*k3) + (G[0, (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[-1 + k2 + k3]*
     Log[1 + k2 + k3])/(4*k2*k3) - (G[(-k2 - k3)^(-1), 0, 1, 1]*
     Log[-1 + k2 + k3]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 1]*Log[-1 + k2 + k3]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 
      1]*Log[-1 + k2 + k3]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1]*Log[-1 + k2 + k3]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]*
     Log[-1 + k2 + k3]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), 0, 1, 1]*Log[-1 + k2 + k3]*Log[1 + k2 + k3])/
    (8*k2*k3) - (G[(2 - k2 - k3)^(-1), 0, (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-1 + 2*k3)), 1]*Log[-1 + k2 + k3]*Log[1 + k2 + k3])/
    (8*k2*k3) - (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(k2 + k3)), ((-k2 - k3)*(-2 + k2 + k3))/
       ((2 - k2 - k3)*(k2 + k3)), 1]*Log[-1 + k2 + k3]*Log[1 + k2 + k3])/
    (8*k2*k3) + (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(k2 + k3)), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 
      1]*Log[-1 + k2 + k3]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(2 + k2 - k3)^(-1), 0, 1, 1]*Log[-1 + k2 + k3]*Log[1 + k2 + k3])/
    (8*k2*k3) + (G[(2 + k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1]*
     Log[-1 + k2 + k3]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(2 + k2 - k3)^(-1), (k2 - k3)^(-1), 1, 1]*Log[-1 + k2 + k3]*
     Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(2 + k2 - k3)^(-1), (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*
     Log[-1 + k2 + k3]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, 1, -k2 - k3]*Log[2]*Log[-1 + k2 + k3]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[0, 1, 2 - k2 - k3]*Log[2]*Log[-1 + k2 + k3]*Log[1 + k2 + k3])/
    (8*k2*k3) - (G[0, 1, k2 - k3]*Log[2]*Log[-1 + k2 + k3]*Log[1 + k2 + k3])/
    (8*k2*k3) + (G[0, 1, 2 + k2 - k3]*Log[2]*Log[-1 + k2 + k3]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2]*
     Log[-1 + k2 + k3]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     Log[2]*Log[-1 + k2 + k3]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2]*Log[-1 + k2 + k3]*
     Log[1 + k2 + k3])/(8*k2*k3) + (G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*
     Log[2]*Log[-1 + k2 + k3]*Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[0, 1, -k2 - k3]*Log[2*k2]*Log[-1 + k2 + k3]*Log[1 + k2 + k3])/
    (8*k2*k3) - (G[0, 1, k2 - k3]*Log[2*k2]*Log[-1 + k2 + k3]*
     Log[1 + k2 + k3])/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2*k2]*
     Log[-1 + k2 + k3]*Log[1 + k2 + k3])/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2*k2]*Log[-1 + k2 + k3]*
     Log[1 + k2 + k3])/(8*k2*k3) - (Log[2]*Log[-1 - k2 + k3]^2*
     Log[-1 + k2 + k3]*Log[1 + k2 + k3])/(16*k2*k3) + 
   (Log[2]*Log[1 - k2 + k3]^2*Log[-1 + k2 + k3]*Log[1 + k2 + k3])/
    (16*k2*k3) + (Log[2*k2]*Log[1 - k2 + k3]^2*Log[-1 + k2 + k3]*
     Log[1 + k2 + k3])/(16*k2*k3) + 
   (Pi^2*Log[-1 + k2 + k3]^2*Log[1 + k2 + k3])/(192*k2*k3) + 
   (G[0, 1, 1 - 2*k3]*Log[-1 + k2 + k3]^2*Log[1 + k2 + k3])/(16*k2*k3) - 
   (G[0, 1, 2 - k2 - k3]*Log[-1 + k2 + k3]^2*Log[1 + k2 + k3])/(16*k2*k3) - 
   (G[0, 1, k2 - k3]*Log[-1 + k2 + k3]^2*Log[1 + k2 + k3])/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*
     Log[-1 + k2 + k3]^2*Log[1 + k2 + k3])/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     Log[-1 + k2 + k3]^2*Log[1 + k2 + k3])/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     Log[-1 + k2 + k3]^2*Log[1 + k2 + k3])/(16*k2*k3) - 
   (G[(k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*Log[-1 + k2 + k3]^2*
     Log[1 + k2 + k3])/(16*k2*k3) + (G[(k2 - k3)^(-1), -(k2 + k3)^(-1), 1]*
     Log[-1 + k2 + k3]^2*Log[1 + k2 + k3])/(16*k2*k3) - 
   (Log[2]*Log[2*k2]*Log[-1 + k2 + k3]^2*Log[1 + k2 + k3])/(16*k2*k3) - 
   (Log[2*k2]^2*Log[-1 + k2 + k3]^2*Log[1 + k2 + k3])/(32*k2*k3) + 
   (Log[2]*Log[1 - k2 + k3]*Log[-1 + k2 + k3]^2*Log[1 + k2 + k3])/
    (16*k2*k3) + (Log[2*k2]*Log[1 - k2 + k3]*Log[-1 + k2 + k3]^2*
     Log[1 + k2 + k3])/(16*k2*k3) + 
   (Log[2]*Log[-1 + k2 + k3]^3*Log[1 + k2 + k3])/(24*k2*k3) + 
   (3*G[0, 0, 1, -k2 - k3]*Log[1 + k2 + k3]^2)/(16*k2*k3) + 
   (G[0, 0, 1, 2 - k2 - k3]*Log[1 + k2 + k3]^2)/(16*k2*k3) + 
   (G[0, 0, 1, k2 - k3]*Log[1 + k2 + k3]^2)/(16*k2*k3) + 
   (G[0, 0, 1, -k2 + k3]*Log[1 + k2 + k3]^2)/(16*k2*k3) + 
   (3*G[0, (-k2 - k3)^(-1), 1, 1]*Log[1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[0, (-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*Log[1 + k2 + k3]^2)/
    (16*k2*k3) - (G[0, (-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 
      1]*Log[1 + k2 + k3]^2)/(8*k2*k3) - 
   (G[0, (2 - k2 - k3)^(-1), 1, 1]*Log[1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[0, (2 - k2 - k3)^(-1), (2 - k2 - k3)^(-1), 1]*Log[1 + k2 + k3]^2)/
    (16*k2*k3) - (G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(k2 + k3)), 1]*Log[1 + k2 + k3]^2)/(16*k2*k3) + 
   (3*G[0, (2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     Log[1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[0, (k2 - k3)^(-1), 1, 1]*Log[1 + k2 + k3]^2)/(16*k2*k3) + 
   (3*G[0, (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[1 + k2 + k3]^2)/
    (16*k2*k3) - (G[0, (k2 - k3)^(-1), (k2 - k3)^(-1), 1]*Log[1 + k2 + k3]^2)/
    (16*k2*k3) - (G[0, (k2 - k3)^(-1), -(k2 + k3)^(-1), 1]*
     Log[1 + k2 + k3]^2)/(16*k2*k3) + 
   (G[0, (2 + k2 - k3)^(-1), 1, 1]*Log[1 + k2 + k3]^2)/(4*k2*k3) - 
   (G[0, (2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[1 + k2 + k3]^2)/
    (4*k2*k3) - (G[0, (-k2 + k3)^(-1), 1, 1]*Log[1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[0, (-k2 + k3)^(-1), (-k2 + k3)^(-1), 1]*Log[1 + k2 + k3]^2)/
    (16*k2*k3) + (3*G[0, (-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*
     Log[1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[0, (-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 1]*
     Log[1 + k2 + k3]^2)/(16*k2*k3) + 
   (G[0, (k2 + k3)^(-1), 1, 1]*Log[1 + k2 + k3]^2)/(8*k2*k3) - 
   (G[0, (k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*Log[1 + k2 + k3]^2)/
    (8*k2*k3) - (3*G[(-k2 - k3)^(-1), 0, 1, 1]*Log[1 + k2 + k3]^2)/
    (16*k2*k3) - (3*G[(-k2 - k3)^(-1), 0, (-k2 - k3)^(-1), 1]*
     Log[1 + k2 + k3]^2)/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), 0, (k2 + k3)/(-k2 - k3), 1]*Log[1 + k2 + k3]^2)/
    (8*k2*k3) + (G[(-k2 - k3)^(-1), 0, (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     Log[1 + k2 + k3]^2)/(4*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), (-k2 - k3)^(-1), 1]*
     Log[1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      (k2 + k3)/(-k2 - k3), 1]*Log[1 + k2 + k3]^2)/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(k2 - k3)), 
      ((-k2 + k3)*(k2 + k3))/((-k2 - k3)*(k2 - k3)), 1]*Log[1 + k2 + k3]^2)/
    (16*k2*k3) + (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      -((k2 - k3)/((-k2 - k3)*(-k2 + k3))), 1]*Log[1 + k2 + k3]^2)/
    (16*k2*k3) + (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((-k2 - k3)*(-k2 + k3)), 1]*Log[1 + k2 + k3]^2)/
    (16*k2*k3) - (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 
      ((k2 - k3)*(k2 + k3))/((1 - 2*k3)*(-k2 - k3)*(-k2 + k3)), 1]*
     Log[1 + k2 + k3]^2)/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (-k2 - k3)^(-1), 1]*Log[1 + k2 + k3]^2)/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      ((2 - k2 - k3)*(k2 + k3))/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     Log[1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 
      (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[1 + k2 + k3]^2)/(8*k2*k3) + 
   (3*G[(2 - k2 - k3)^(-1), 0, 1, 1]*Log[1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), 0, (2 - k2 - k3)^(-1), 1]*Log[1 + k2 + k3]^2)/
    (16*k2*k3) - (G[(2 - k2 - k3)^(-1), 0, (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-1 + 2*k3)), 1]*Log[1 + k2 + k3]^2)/(8*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (2 - k2 - k3)^(-1), (-2 + k2 + k3)/
       ((2 - k2 - k3)*(-1 + 2*k3)), 1]*Log[1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 
      ((2 + k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(-2 - k2 + k3)), 1]*
     Log[1 + k2 + k3]^2)/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-2 - k2 + k3)), 
      ((2 + k2 - k3)*(-2 + k2 + k3))/((1 - 2*k3)*(2 - k2 - k3)*
        (-2 - k2 + k3)), 1]*Log[1 + k2 + k3]^2)/(8*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 
      ((-k2 - k3)*(-2 + k2 + k3))/((2 - k2 - k3)*(k2 + k3)), 1]*
     Log[1 + k2 + k3]^2)/(16*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 
      (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*Log[1 + k2 + k3]^2)/
    (16*k2*k3) + (G[(k2 - k3)^(-1), 0, 1, 1]*Log[1 + k2 + k3]^2)/(4*k2*k3) - 
   (G[(k2 - k3)^(-1), 0, (1 - 2*k3)^(-1), 1]*Log[1 + k2 + k3]^2)/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), 0, (k2 - k3)^(-1), 1]*Log[1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[(k2 - k3)^(-1), 0, (-k2 + k3)/(k2 - k3), 1]*Log[1 + k2 + k3]^2)/
    (16*k2*k3) - (G[(k2 - k3)^(-1), (k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*
     Log[1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[(k2 - k3)^(-1), (2 + k2 - k3)^(-1), 1, 1]*Log[1 + k2 + k3]^2)/
    (8*k2*k3) + (G[(k2 - k3)^(-1), (2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*
     Log[1 + k2 + k3]^2)/(8*k2*k3) - 
   (G[(k2 - k3)^(-1), -(k2 + k3)^(-1), -((-k2 - k3)/(k2 + k3)), 1]*
     Log[1 + k2 + k3]^2)/(16*k2*k3) + 
   (G[(k2 - k3)^(-1), -(k2 + k3)^(-1), -(-1 + 2*k3)^(-1), 1]*
     Log[1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[(k2 - k3)^(-1), (k2 + k3)^(-1), 1, 1]*Log[1 + k2 + k3]^2)/(16*k2*k3) + 
   (G[(k2 - k3)^(-1), (k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*
     Log[1 + k2 + k3]^2)/(16*k2*k3) + 
   (G[(-k2 + k3)^(-1), 0, 1, 1]*Log[1 + k2 + k3]^2)/(8*k2*k3) - 
   (G[(-k2 + k3)^(-1), 0, (-k2 + k3)^(-1), 1]*Log[1 + k2 + k3]^2)/
    (16*k2*k3) - (G[(-k2 + k3)^(-1), 0, (k2 - k3)/(-k2 + k3), 1]*
     Log[1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[(-k2 + k3)^(-1), (-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*
     Log[1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[(-k2 + k3)^(-1), -((k2 - k3)/((-k2 + k3)*(k2 + k3))), 
      -((k2 - k3)/(-k2 + k3)), 1]*Log[1 + k2 + k3]^2)/(16*k2*k3) + 
   (G[(-k2 + k3)^(-1), -((k2 - k3)/((-k2 + k3)*(k2 + k3))), 
      -(((-k2 - k3)*(k2 - k3))/((-k2 + k3)*(k2 + k3))), 1]*
     Log[1 + k2 + k3]^2)/(16*k2*k3) + 
   (G[(-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      (k2 - k3)/(-k2 + k3), 1]*Log[1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[(-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 
      ((-k2 - k3)*(k2 - k3))/((-k2 + k3)*(k2 + k3)), 1]*Log[1 + k2 + k3]^2)/
    (16*k2*k3) + (G[0, 1, 1 - 2*k3]*Log[2]*Log[1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[0, 1, k2 - k3]*Log[2]*Log[1 + k2 + k3]^2)/(8*k2*k3) + 
   (G[0, 1, 2 + k2 - k3]*Log[2]*Log[1 + k2 + k3]^2)/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*Log[2]*
     Log[1 + k2 + k3]^2)/(16*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 1]*Log[2]*
     Log[1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     Log[2]*Log[1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2]*Log[1 + k2 + k3]^2)/
    (16*k2*k3) + (G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2]*
     Log[1 + k2 + k3]^2)/(16*k2*k3) + (Pi^2*Log[2*k2]*Log[1 + k2 + k3]^2)/
    (96*k2*k3) + (G[0, 1, 1 - 2*k3]*Log[2*k2]*Log[1 + k2 + k3]^2)/(8*k2*k3) - 
   (G[0, 1, -k2 - k3]*Log[2*k2]*Log[1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[0, 1, 2 - k2 - k3]*Log[2*k2]*Log[1 + k2 + k3]^2)/(8*k2*k3) + 
   (G[0, 1, 2 + k2 - k3]*Log[2*k2]*Log[1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[0, 1, -k2 + k3]*Log[2*k2]*Log[1 + k2 + k3]^2)/(16*k2*k3) + 
   (G[0, 1, k2 + k3]*Log[2*k2]*Log[1 + k2 + k3]^2)/(16*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*Log[2*k2]*
     Log[1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*Log[2*k2]*
     Log[1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     Log[2*k2]*Log[1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2*k2]*Log[1 + k2 + k3]^2)/
    (16*k2*k3) + (G[(k2 - k3)^(-1), -(k2 + k3)^(-1), 1]*Log[2*k2]*
     Log[1 + k2 + k3]^2)/(16*k2*k3) + 
   (G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[2*k2]*Log[1 + k2 + k3]^2)/
    (16*k2*k3) - (G[(-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*Log[2*k2]*
     Log[1 + k2 + k3]^2)/(16*k2*k3) + 
   (G[(k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*Log[2*k2]*Log[1 + k2 + k3]^2)/
    (16*k2*k3) - (Log[2]^2*Log[2*k2]*Log[1 + k2 + k3]^2)/(32*k2*k3) - 
   (Log[2]*Log[2*k2]^2*Log[1 + k2 + k3]^2)/(32*k2*k3) - 
   (Log[2*k2]*Log[1 - k2 - k3]^2*Log[1 + k2 + k3]^2)/(32*k2*k3) + 
   (G[0, 1, -k2 + k3]*Log[1 + k2 - k3]*Log[1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[0, 1, k2 + k3]*Log[1 + k2 - k3]*Log[1 + k2 + k3]^2)/(16*k2*k3) + 
   (G[(-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*Log[1 + k2 - k3]*
     Log[1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[(k2 + k3)^(-1), (-k2 - k3)/(k2 + k3), 1]*Log[1 + k2 - k3]*
     Log[1 + k2 + k3]^2)/(16*k2*k3) + (Log[1 - k2 - k3]^2*Log[1 + k2 - k3]*
     Log[1 + k2 + k3]^2)/(32*k2*k3) + 
   (Log[2*k2]*Log[1 + k2 - k3]^2*Log[1 + k2 + k3]^2)/(32*k2*k3) - 
   (Log[1 + k2 - k3]^3*Log[1 + k2 + k3]^2)/(48*k2*k3) + 
   (Pi^2*Log[2*k3]*Log[1 + k2 + k3]^2)/(192*k2*k3) + 
   (G[0, 1, -k2 - k3]*Log[2*k3]*Log[1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[0, 1, k2 - k3]*Log[2*k3]*Log[1 + k2 + k3]^2)/(8*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*Log[2*k3]*Log[1 + k2 + k3]^2)/
    (8*k2*k3) - (G[(k2 - k3)^(-1), (-k2 + k3)/(k2 - k3), 1]*Log[2*k3]*
     Log[1 + k2 + k3]^2)/(8*k2*k3) - 
   (G[(-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*Log[2*k3]*Log[1 + k2 + k3]^2)/
    (16*k2*k3) + (G[(-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 1]*
     Log[2*k3]*Log[1 + k2 + k3]^2)/(16*k2*k3) - 
   (Log[2*k2]*Log[2*k3]^2*Log[1 + k2 + k3]^2)/(32*k2*k3) - 
   (Log[2]*Log[-1 - k2 + k3]^2*Log[1 + k2 + k3]^2)/(32*k2*k3) - 
   (Log[2*k2]*Log[-1 - k2 + k3]^2*Log[1 + k2 + k3]^2)/(32*k2*k3) - 
   (G[0, 1, -k2 - k3]*Log[1 - k2 + k3]*Log[1 + k2 + k3]^2)/(8*k2*k3) + 
   (G[0, 1, 2 - k2 - k3]*Log[1 - k2 + k3]*Log[1 + k2 + k3]^2)/(8*k2*k3) + 
   (G[0, 1, k2 - k3]*Log[1 - k2 + k3]*Log[1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[0, 1, 2 + k2 - k3]*Log[1 - k2 + k3]*Log[1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     Log[1 - k2 + k3]*Log[1 + k2 + k3]^2)/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     Log[1 - k2 + k3]*Log[1 + k2 + k3]^2)/(8*k2*k3) + 
   (G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[1 - k2 + k3]*
     Log[1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[1 - k2 + k3]*
     Log[1 + k2 + k3]^2)/(16*k2*k3) + 
   (Log[2]*Log[2*k2]*Log[1 - k2 + k3]*Log[1 + k2 + k3]^2)/(16*k2*k3) + 
   (Log[-1 - k2 + k3]^2*Log[1 - k2 + k3]*Log[1 + k2 + k3]^2)/(32*k2*k3) + 
   (Log[2]*Log[1 - k2 + k3]^2*Log[1 + k2 + k3]^2)/(32*k2*k3) + 
   (Log[2*k3]*Log[1 - k2 + k3]^2*Log[1 + k2 + k3]^2)/(16*k2*k3) - 
   (Log[1 - k2 + k3]^3*Log[1 + k2 + k3]^2)/(48*k2*k3) - 
   (G[0, 1, -k2 - k3]*Log[-1 + k2 + k3]*Log[1 + k2 + k3]^2)/(8*k2*k3) + 
   (G[0, 1, 2 - k2 - k3]*Log[-1 + k2 + k3]*Log[1 + k2 + k3]^2)/(16*k2*k3) + 
   (G[0, 1, k2 - k3]*Log[-1 + k2 + k3]*Log[1 + k2 + k3]^2)/(8*k2*k3) - 
   (G[0, 1, 2 + k2 - k3]*Log[-1 + k2 + k3]*Log[1 + k2 + k3]^2)/(16*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     Log[-1 + k2 + k3]*Log[1 + k2 + k3]^2)/(8*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     Log[-1 + k2 + k3]*Log[1 + k2 + k3]^2)/(16*k2*k3) + 
   (G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[-1 + k2 + k3]*
     Log[1 + k2 + k3]^2)/(8*k2*k3) - 
   (G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Log[-1 + k2 + k3]*
     Log[1 + k2 + k3]^2)/(16*k2*k3) + 
   (Log[2]*Log[2*k2]*Log[-1 + k2 + k3]*Log[1 + k2 + k3]^2)/(16*k2*k3) + 
   (Log[-1 - k2 + k3]^2*Log[-1 + k2 + k3]*Log[1 + k2 + k3]^2)/(32*k2*k3) - 
   (Log[1 - k2 + k3]^2*Log[-1 + k2 + k3]*Log[1 + k2 + k3]^2)/(16*k2*k3) + 
   (Log[2*k2]*Log[-1 + k2 + k3]^2*Log[1 + k2 + k3]^2)/(32*k2*k3) - 
   (Log[1 - k2 + k3]*Log[-1 + k2 + k3]^2*Log[1 + k2 + k3]^2)/(16*k2*k3) - 
   (Log[-1 + k2 + k3]^3*Log[1 + k2 + k3]^2)/(48*k2*k3) - 
   (G[0, 1, 1 - 2*k3]*Log[1 + k2 + k3]^3)/(8*k2*k3) + 
   (7*G[0, 1, -k2 - k3]*Log[1 + k2 + k3]^3)/(48*k2*k3) + 
   (G[0, 1, 2 - k2 - k3]*Log[1 + k2 + k3]^3)/(48*k2*k3) + 
   (G[0, 1, k2 - k3]*Log[1 + k2 + k3]^3)/(48*k2*k3) - 
   (G[0, 1, -k2 + k3]*Log[1 + k2 + k3]^3)/(48*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-k2 + k3)), 1]*
     Log[1 + k2 + k3]^3)/(24*k2*k3) - 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-2 + k2 + k3)), 1]*
     Log[1 + k2 + k3]^3)/(24*k2*k3) + 
   (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     Log[1 + k2 + k3]^3)/(24*k2*k3) - 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(k2 + k3)), 1]*
     Log[1 + k2 + k3]^3)/(16*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     Log[1 + k2 + k3]^3)/(24*k2*k3) + (G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*
     Log[1 + k2 + k3]^3)/(24*k2*k3) - (G[(k2 - k3)^(-1), -(k2 + k3)^(-1), 1]*
     Log[1 + k2 + k3]^3)/(16*k2*k3) + 
   (G[(-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*Log[1 + k2 + k3]^3)/
    (24*k2*k3) - (G[(-k2 + k3)^(-1), (k2 - k3)/((-k2 + k3)*(k2 + k3)), 1]*
     Log[1 + k2 + k3]^3)/(16*k2*k3) + (Log[2]^2*Log[1 + k2 + k3]^3)/
    (48*k2*k3) + (Log[2*k2]^2*Log[1 + k2 + k3]^3)/(48*k2*k3) + 
   (Log[1 + k2 - k3]^2*Log[1 + k2 + k3]^3)/(96*k2*k3) + 
   (Log[2*k2]*Log[2*k3]*Log[1 + k2 + k3]^3)/(16*k2*k3) + 
   (Log[2*k3]^2*Log[1 + k2 + k3]^3)/(48*k2*k3) - 
   (Log[2]*Log[1 - k2 + k3]*Log[1 + k2 + k3]^3)/(16*k2*k3) - 
   (Log[2*k2]*Log[1 - k2 + k3]*Log[1 + k2 + k3]^3)/(24*k2*k3) + 
   (Log[1 - k2 + k3]^2*Log[1 + k2 + k3]^3)/(96*k2*k3) - 
   (Log[2]*Log[-1 + k2 + k3]*Log[1 + k2 + k3]^3)/(24*k2*k3) - 
   (Log[2*k2]*Log[-1 + k2 + k3]*Log[1 + k2 + k3]^3)/(16*k2*k3) + 
   (Log[-1 + k2 + k3]^2*Log[1 + k2 + k3]^3)/(96*k2*k3) - 
   (Log[2*k3]*Log[1 + k2 + k3]^4)/(24*k2*k3) + 
   (Log[1 - k2 + k3]*Log[1 + k2 + k3]^4)/(24*k2*k3) + 
   (Log[-1 + k2 + k3]*Log[1 + k2 + k3]^4)/(24*k2*k3) - 
   (3*G[0, 1, -k2 - k3]*Zeta[3])/(8*k2*k3) + (G[0, 1, 2 - k2 - k3]*Zeta[3])/
    (32*k2*k3) + (G[0, 1, k2 - k3]*Zeta[3])/(8*k2*k3) + 
   (3*G[0, 1, 2 + k2 - k3]*Zeta[3])/(32*k2*k3) + (G[0, 1, -k2 + k3]*Zeta[3])/
    (8*k2*k3) - (G[(-k2 - k3)^(-1), (k2 + k3)/(-k2 - k3), 1]*Zeta[3])/
    (8*k2*k3) - (G[(-k2 - k3)^(-1), (k2 + k3)/((-k2 - k3)*(-1 + 2*k3)), 1]*
     Zeta[3])/(4*k2*k3) + 
   (G[(2 - k2 - k3)^(-1), (-2 + k2 + k3)/((2 - k2 - k3)*(-1 + 2*k3)), 1]*
     Zeta[3])/(32*k2*k3) + (G[(k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Zeta[3])/
    (8*k2*k3) + (3*G[(2 + k2 - k3)^(-1), (1 - 2*k3)^(-1), 1]*Zeta[3])/
    (32*k2*k3) + (G[(-k2 + k3)^(-1), (k2 - k3)/(-k2 + k3), 1]*Zeta[3])/
    (8*k2*k3) - (Log[1 + k2 - k3]^2*Zeta[3])/(16*k2*k3) - 
   (3*Log[-1 - k2 + k3]^2*Zeta[3])/(64*k2*k3) - (Log[1 - k2 + k3]^2*Zeta[3])/
    (16*k2*k3) - (Log[-1 + k2 + k3]^2*Zeta[3])/(64*k2*k3) + 
   (3*Log[1 + k2 + k3]^2*Zeta[3])/(16*k2*k3))


==> anc/A3_Light_Equilateral.m <==
(* Light fields, equilateral triangle: A3(1,1,1) = sum_{n=-4}^{0} c[n] delta^n + O(delta), with nu = 3/2 - delta. Exact c[n].
   c[-4] to c[-1] are derived, c[0] is identified by PSLQ (it holds to 5*10^-438). See info.txt. *)
{c[-4] -> -1, c[-3] -> -7/3 + 2*Log[3/2], c[-2] -> -7/3 + Pi^2/4 + 6*Log[3/2] - 2*Log[3/2]^2 - 
   PolyLog[2, 1/3], c[-1] -> -31/3 + Pi^2/4 + 6*Log[3/2] + (Pi^2*Log[3/2])/2 - 6*Log[3/2]^2 + 
   (4*Log[3/2]^3)/3 - (Pi^2/12 + 2*Log[3/2]^2)*Log[3] - (3 + Log[3/2])*PolyLog[2, 1/3] + 4*PolyLog[3, 2/3] + 
   Zeta[3]/24, c[0] -> -39 + (19*Pi^2)/12 + (1481*Pi^4)/8640 + 22*Log[3/2] + (11*Pi^2*Log[3/2])/6 - 
   8*Log[3/2]^2 - (73*Pi^2*Log[3/2]^2)/72 + 4*Log[3/2]^3 + (29*Log[3/2]^4)/144 + (Pi^2*Log[3])/12 + 
   (23*Pi^2*Log[3/2]*Log[3])/18 - 8*Log[3/2]^2*Log[3] - (47*Log[3/2]^3*Log[3])/36 - (7*Pi^2*Log[3]^2)/288 + 
   (23*Log[3/2]^2*Log[3]^2)/6 - (23*Log[3/2]*Log[3]^3)/9 + (209*Log[3]^4)/576 - 4*PolyLog[2, 1/3] - 
   5*Log[3/2]*PolyLog[2, 1/3] + (Pi^2/2 + (3*Log[3/2]^2)/2)*PolyLog[2, 1/3] - PolyLog[2, 1/3]^2/4 + 
   2*PolyLog[3, 1/3] + (7*Log[3/2]*PolyLog[3, 1/3])/2 + 16*PolyLog[3, 2/3] - 3*Log[3/2]*PolyLog[3, 2/3] + 
   (11*PolyLog[4, -1/2])/2 + (53*PolyLog[4, -1/3])/8 - (33*PolyLog[4, 1/3])/4 + (46*PolyLog[4, 1/2])/3 - 
   (3*PolyLog[4, 2/3])/2 - (241*Zeta[3])/24 - (155*Log[3/2]*Zeta[3])/12}


==> anc/FiniteDuration.m <==
(* Light fields, finite duration of inflation, leading order in delta: the bispectrum B_pi (H = 1) when inflation ends Ne e-folds
   after the horizon crossing of k1, from the super-horizon equations. Symbols k1, k2, k3, delta, Ne, rho, mu. See info.txt. *)
((1 - E^(-(delta*Ne)))*(1 - E^(-(delta*(Ne - Log[k2/k1]))))*(k2/k1)^delta*mu*rho^3*
   ((-E^(-2*delta*Ne) + (Max[k1, k2, k3]/k1)^(-2*delta))/(2*delta) - 
    (-E^(-(delta*Ne)) + (Max[k1, k2, k3]/k1)^(-delta))/(delta*E^(delta*Ne))))/(2*delta^3*k1^3*k2^3) + 
 (E^(delta*(Log[k2/k1] + Log[k3/k1]))*(1 - E^(-(delta*(Ne - Log[k2/k1]))))*
   (1 - E^(-(delta*(Ne - Log[k3/k1]))))*mu*rho^3*((-E^(-2*delta*Ne) + (Max[k1, k2, k3]/k1)^(-2*delta))/
     (2*delta) - (-E^(-(delta*Ne)) + (Max[k1, k2, k3]/k1)^(-delta))/(delta*E^(delta*Ne))))/
  (2*delta^3*k2^3*k3^3) + ((1 - E^(-(delta*Ne)))*(1 - E^(-(delta*(Ne - Log[k3/k1]))))*(k3/k1)^delta*mu*rho^3*
   ((-E^(-2*delta*Ne) + (Max[k1, k2, k3]/k1)^(-2*delta))/(2*delta) - 
    (-E^(-(delta*Ne)) + (Max[k1, k2, k3]/k1)^(-delta))/(delta*E^(delta*Ne))))/(2*delta^3*k1^3*k3^3)


==> anc/info.txt <==
Ancillary files for the paper:
"Triple Exchange at the Cosmological Collider in Closed Form"
By Taushif Ahmed, Sumit Banik, Syed Mehedi Hasan and Andreas Rapakoulias


***********      General Definitions    *******************
A3(k1,k2,k3): the triple exchange, normalized as in eqs. 2 and 12 of the paper, with H = 1.
delta:  delta = 1/2 - nu near the conformally coupled mass and delta = 3/2 - nu for light fields, with nu = Sqrt[9/4 - m^2].
k1,k2,k3: momenta. A3 is symmetric and homogeneous of degree -3, and the closed forms use k1 = 1, k1 >= k2 >= k3.
G[a1,...,an,x]: multiple polylogarithms, G(a1,...,an;x) = Integral_0^x dt G(a2,...,an;t)/(t - a1),
  with G(;x) = 1 and G(0,...,0;x) = log^n(x)/n! for n zeros.
Load the .m files with Get["filename.m"].
At special triangles, single terms are singular although A3 is finite.
Approach such a point through nearby generic triangles, e.g. (1, 1-eps, 1-2 eps) for (1,1,1), and check convergence as eps decreases.


***********      Files      *******************
A3_ConformallyCoupled_delta0.m provides the coefficient of delta^0 of A3 near the conformally coupled mass, eq. 8, in G functions.
A3_ConformallyCoupled_delta1.m provides the coefficient of delta^1 of A3 near the conformally coupled mass, in G functions.
A3_ConformallyCoupled_delta2.m provides the coefficient of delta^2 of A3 near the conformally coupled mass, in G functions.
A3_Light_Equilateral.m provides the exact coefficients c[-4],...,c[0] of A3(1,1,1) = sum_n c[n] delta^n for light fields, eqs. 10 and C4.
A3_Light.tar.xz contains A3_Light.m, the coefficients c[-4],...,c[0] of A3 = sum_n c[n] delta^n for light fields at general kinematics,
  in G functions, from the cutting rule, eqs. 4 and 5. Usage: tar xJf A3_Light.tar.xz, then Get["A3_Light.m"] gives {c[-4] -> ..., c[0] -> ...};
  substitute numerical k2, k3 and evaluate the G functions, e.g. with GiNaC.
FiniteDuration.m provides the light bispectrum when inflation ends Ne e-folds after the horizon crossing of k1, End Matter C.

